Breaking bad theories of class $\mathcal S$

We study weakly-coupled descriptions/channel decompositions of the 4d $\mathcal{N}=2$ theories of class $\mathcal{S}$ of type $\mathfrak{su}(N)$, from the perspective of the 3d $\mathcal{N}=4$ mirror duals of their circle compactifications. This is a delicate problem when the channel decomposition produces pathological, or bad, 4d configurations that correspond to spheres with non-maximal punctures. The star-shaped quivers, describing the 3d mirrors associated with such bad 4d configurations, are bad 3d $\mathcal{N}=4$ theories. Leveraging recent results regarding 3d bad theories, we identify a new and interesting family of bad theories, which we coin \textit{broken} theories, that naturally arise in this context. Using these broken theories, we develop a systematic and analytic method that determines the generically non-Lagrangian matter sectors and the weakly-coupled gauge groups in such channel decompositions. We understand these weakly-coupled descriptions as emerging dynamically via Higgs mechanisms triggered by operators acquiring vacuum expectation values.

==> anc/Bad_star_shaped_dualisations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    366878,       8512]
NotebookOptionsPosition[    351968,       8275]
NotebookOutlinePosition[    352368,       8291]
CellTagsIndexPosition[    352325,       8288]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Bad star-shaped 3d ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "4"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "da6747db-1e6c-4d4c-ac55-c06770b871a8"],
 " quiver dualisations"
}], "Title",
 CellChangeTimes->{{3.9652723163897495`*^9, 
  3.96527235626577*^9}},ExpressionUUID->"caa29fd8-5d87-cb42-ba06-\
8222f75bee14"],

Cell[TextData[{
 "This Mathematica notebook is the ancillary material to the preprint \
2509.xxxxx titled\n\[OpenCurlyDoubleQuote]",
 StyleBox["Breaking bad theories of class S",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote]\nby Riccardo Comi, Sebastiano Garavaglia, Simone \
Giacomelli, Sara Pasquetti, and Palash Singh."
}], "Text",
 CellChangeTimes->{{3.965187202962614*^9, 3.965187241813448*^9}, {
   3.96518727465382*^9, 3.965187302666786*^9}, 3.965206870848179*^9, {
   3.9652069038321266`*^9, 3.965206912682108*^9}, 3.9652715505158463`*^9, {
   3.9652722873220634`*^9, 
   3.9652722911094475`*^9}},ExpressionUUID->"84dbc67a-81cd-6f41-85ff-\
c72e910e126a"],

Cell[CellGroupData[{

Cell["Read me!", "Section",
 CellChangeTimes->{{3.9513969342022057`*^9, 
  3.9513969392591457`*^9}},ExpressionUUID->"e3e62cc1-317f-6e4a-87ff-\
f40394e9c1ae"],

Cell[TextData[{
 "*** Evaluate the entire \[OpenCurlyDoubleQuote]Star-shaped dualisations\
\[CloseCurlyDoubleQuote] block either by default at first kernel evaluation, \
or once explicitly. ***\n\n",
 StyleBox["Formatting the input",
  FontVariations->{"Underline"->True}],
 "\n\nThe input star-shaped quiver must be a matrix with number of rows equal \
to the number of tails. The rank of the central node occupies the first \
column and each tail extends along a row.\n\nThe FI parameters are stored in \
a similar array. Note that the first column of the FI matrix should have the \
same value as it denotes the central node. For convenience, the function \
initialFI[inputQuiver] automatically assigns the FI parameters to the quiver \
nodes according to the convention where each tail is labelled independently \
moving outward from the central node (where the second label refers to the \
particular tail).\n\n",
 StyleBox["Understanding the output",
  FontVariations->{"Underline"->True}],
 "\n\n<< result >> is of the form \
{{quiver_1,FI_1,deltas_1,chirals_1},{quiver_2,FI_2,deltas_2,chirals_2},...}\n\
\nEverything is indexed as a list, so result[[1]] is the first frame, \
result[[2]] is the second frame and so on. The information is stored in \
result[[i]] as {quiver_i,FI_i,deltas_i,chirals_i}.\n\n",
 StyleBox["General information",
  FontVariations->{"Underline"->True}],
 "\n\nCheck the information above each function (in the \
\[OpenCurlyDoubleQuote]Star-shaped dualisations\[CloseCurlyDoubleQuote] \
block) if ever in doubt. It tells you what the function does, what the input \
should be, and what the output will be.\n\nFor any comments or bugs, please \
email any one of the authors, or palash13singh@gmail.com.\n"
}], "Text",
 CellChangeTimes->{{3.9506917552292194`*^9, 3.95069183610865*^9}, {
   3.950691989277813*^9, 3.9506920297336826`*^9}, 3.9513795479717255`*^9, {
   3.9513958872906055`*^9, 3.951396144184063*^9}, {3.951396176705988*^9, 
   3.951396176882328*^9}, {3.9513962639405785`*^9, 3.95139644924951*^9}, {
   3.9513964925853767`*^9, 3.9513965352654705`*^9}, {3.9513965971207027`*^9, 
   3.9513967919757843`*^9}, 3.951396844702873*^9, {3.951397131982445*^9, 
   3.9513972019256725`*^9}, {3.9513972330774403`*^9, 3.951397236733576*^9}, {
   3.9513972826718693`*^9, 3.951397283770191*^9}, {3.9513973216761284`*^9, 
   3.9513973744922333`*^9}, {3.951397622620867*^9, 3.9513976341169586`*^9}, {
   3.951397712990782*^9, 3.9513978212007732`*^9}, {3.9651070267511044`*^9, 
   3.965107047110689*^9}, {3.965207027184105*^9, 3.9652070512235394`*^9}, {
   3.9652071271559105`*^9, 3.9652072206755543`*^9}, {3.965271529778137*^9, 
   3.965271534601782*^9}, {3.965271595780697*^9, 3.9652716009242897`*^9}, {
   3.9652716486355762`*^9, 3.965271721746578*^9}, {3.9652720646095314`*^9, 
   3.965272067582533*^9}, 3.9652720983218193`*^9, {3.9652744109035454`*^9, 
   3.9652744127872047`*^9}},ExpressionUUID->"8afb0a07-aacc-444a-8998-\
cd994e61ee17"]
}, Closed]],

Cell[CellGroupData[{

Cell["Star-shaped dualisations", "Section",
 CellChangeTimes->{{3.9494888972374477`*^9, 3.9494889011786423`*^9}, {
  3.9495122440246067`*^9, 3.949512257427063*^9}, {3.9500146825302696`*^9, 
  3.9500146848353195`*^9}, {3.9501699735413113`*^9, 3.950169973758217*^9}, {
  3.9501701846011314`*^9, 3.95017018601902*^9}, {3.965187329519804*^9, 
  3.965187330519787*^9}, {3.9651874977971287`*^9, 
  3.965187497868395*^9}},ExpressionUUID->"cd203557-d0e6-b049-8690-\
44d5c6ce1e88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellLabel->
  "(Local) In[60]:=",ExpressionUUID->"15d6a431-cf8e-4b4c-991e-2bf84dad85d2"],

Cell[CellGroupData[{

Cell["\<\
Initializing FI parameters, converting to adjacency matrix, and plotting\
\>", "Subsection",
 CellChangeTimes->{{3.950014824392475*^9, 3.950014833681057*^9}, {
  3.950169781324711*^9, 
  3.9501698236430416`*^9}},ExpressionUUID->"c5bbefe7-ed98-1340-80d6-\
940abd78cf7d"],

Cell[CellGroupData[{

Cell["\<\
Initializes an FI matrix corresponding to a star-shaped quiver\
\>", "Subsubsection",
 CellChangeTimes->{3.9651063886670303`*^9, 3.96510662829924*^9, 
  3.96526486776552*^9},ExpressionUUID->"d6e5b5ad-a079-b347-b3fe-bfba570aa056"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Matrix encoding only the rank of the nodes of a star-shaped quiver (no \
FIs, deltas, or chirals).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": Matrix encoding the initial FI parameter values according to the \
convention where each tail is labelled outward."
}], "Text",
 CellChangeTimes->{{3.9500918637282734`*^9, 3.9500918660203094`*^9}, {
   3.950167622405382*^9, 3.9501676751218395`*^9}, {3.9501677080361195`*^9, 
   3.950167747356724*^9}, {3.95139455600708*^9, 3.9513945833339767`*^9}, {
   3.965106388030901*^9, 3.965106391085396*^9}, 
   3.965107159541733*^9},ExpressionUUID->"f76ae60e-316d-e442-b9cd-\
5bca8c6b5c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"initialFI", "[", "quiverMat_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tailLength", ",", "FI", ",", "check"}], "}"}], ",", 
    "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"tailLength", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"quiverMat", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "Positive"}], "]"}], "]"}], 
         "-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "quiverMat", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{"FI", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"quiverMat", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "!=", "0"}], ",", 
            RowBox[{
             SubscriptBox["Y", 
              RowBox[{
               RowBox[{
                RowBox[{"tailLength", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "2", "-", "j"}], ",", 
               "i"}]], "-", 
             SubscriptBox["Y", 
              RowBox[{
               RowBox[{
                RowBox[{"tailLength", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", "3", "-", "j"}], ",", 
               "i"}]]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quiverMat", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "quiverMat", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{"FI", "=", 
      RowBox[{"ReplacePart", "[", 
       RowBox[{"FI", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i_", ",", "1"}], "}"}], "->", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"tailLength", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "!=", "0"}], ",", 
             SubscriptBox["Y", 
              RowBox[{
               RowBox[{
                RowBox[{"tailLength", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "+", "1"}], ",", "j"}]], ",",
              "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", "quiverMat", "]"}]}], "}"}]}], "]"}]}]}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"check", "=", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{"FI", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", 
            RowBox[{"2", ";;", "All"}]}], "]"}], "]"}], "//", "Flatten"}], 
        "]"}], "+", 
       RowBox[{"FI", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", "\n", "\t", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "check", "]"}], ";"}], "*)"}], "\n", "\t", 
     "FI"}]}], "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.950092194112711*^9, 3.950092225179138*^9}, {
   3.9500922780672054`*^9, 3.950092371554764*^9}, {3.9500926209657803`*^9, 
   3.9500927477053394`*^9}, {3.950092865750168*^9, 3.9500929882666855`*^9}, {
   3.950093090573864*^9, 3.9500931194560966`*^9}, {3.9500932985835*^9, 
   3.950093311498205*^9}, {3.950093399567211*^9, 3.9500935704635963`*^9}, {
   3.950093608572914*^9, 3.9500937661292095`*^9}, {3.950093799368288*^9, 
   3.950093885824133*^9}, {3.9500939792723465`*^9, 3.9500941019748898`*^9}, {
   3.9500942422019424`*^9, 3.9500942769363823`*^9}, {3.9500943144987297`*^9, 
   3.9500944074159927`*^9}, {3.9500944460951996`*^9, 3.950094446506708*^9}, {
   3.95009453344701*^9, 3.950094535546633*^9}, {3.9500948339293823`*^9, 
   3.950094903313236*^9}, {3.950095113238882*^9, 3.950095135208143*^9}, {
   3.950095166678955*^9, 3.9500951739639835`*^9}, {3.9500953144655476`*^9, 
   3.9500954541583176`*^9}, 3.9500955425078316`*^9, {3.9500957831826477`*^9, 
   3.950095868202091*^9}, {3.9500959032135105`*^9, 3.9500960274351673`*^9}, {
   3.9500960842993507`*^9, 3.9500961151682415`*^9}, {3.9500961536270123`*^9, 
   3.9500961622359524`*^9}, {3.950096265268711*^9, 3.9500962961527367`*^9}, 
   3.950096330813669*^9, {3.9500963732245216`*^9, 3.9500963740050583`*^9}, {
   3.950105432268442*^9, 3.950105537138916*^9}, 3.9501237256776485`*^9, {
   3.9501664151175327`*^9, 3.9501664296184597`*^9}, {3.9501698620308266`*^9, 
   3.950169866001356*^9}},
 CellLabel->
  "(Local) In[61]:=",ExpressionUUID->"f69e5e95-1050-cf40-9d05-f75bb1297074"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Converts a star-shaped quiver into plot-able information using \
AdjacencyGraph[]\
\>", "Subsubsection",
 CellChangeTimes->{{3.965106397602703*^9, 3.9651063985568733`*^9}, 
   3.96510662634671*^9, {3.9651066884236145`*^9, 
   3.9651066908702087`*^9}},ExpressionUUID->"bf0a45f7-04f2-1c4a-aee3-\
73000e702463"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals, and \
information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": An adjacency matrix for the star-shaped quiver, two vectors encoding the \
ranks and the FI parameters, the associated deltas, and the chirals."
}], "Text",
 CellChangeTimes->{{3.949513124577841*^9, 3.9495131656133194`*^9}, {
   3.950168523338148*^9, 3.950168565945898*^9}, {3.9501686049336243`*^9, 
   3.950168719040146*^9}, {3.951394615464527*^9, 3.9513946364866905`*^9}, {
   3.951394691040848*^9, 3.9513947152652473`*^9}, 3.96510639504706*^9, {
   3.9651071625760345`*^9, 
   3.965107164776182*^9}},ExpressionUUID->"df075af6-4893-0844-be42-\
608e1062c321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"converter", "[", "starQuiverinput_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"starQuiver", "=", 
       RowBox[{"starQuiverinput", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"FIMat", "=", 
       RowBox[{"starQuiverinput", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"deltas", "=", 
       RowBox[{"starQuiverinput", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"sings", "=", 
       RowBox[{"starQuiverinput", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", "centralRank", ",", 
      "centralFI", ",", "indivTailswoCentral", ",", "indivTailsFI", ",", 
      "numberTails", ",", "tailLengths", ",", "rankVector", ",", "FIVector", 
      ",", "adjacencyMatrix", ",", "tailBlocks"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"centralRank", "=", 
      RowBox[{"starQuiver", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"centralFI", "=", 
      RowBox[{"FIMat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"indivTailswoCentral", "=", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Delete", "[", 
             RowBox[{
              RowBox[{"starQuiver", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Positive", "[", "#", "]"}], "&"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "starQuiver", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"#", "!=", 
          RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"indivTailsFI", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"FIMat", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "2", ",", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"indivTailswoCentral", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", "1"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "indivTailswoCentral", "]"}]}], "}"}]}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"numberTails", "=", 
      RowBox[{"Length", "[", "indivTailswoCentral", "]"}]}], ";", "\n", "\t", 
     "\n", "\t", 
     RowBox[{"tailLengths", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"indivTailswoCentral", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "//", "Length"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numberTails"}], "}"}]}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{"rankVector", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "centralRank", "}"}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"indivTailswoCentral", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numberTails"}], "}"}]}], "]"}], "//",
          "Flatten"}]}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"FIVector", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "centralFI", "}"}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"indivTailsFI", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numberTails"}], "}"}]}], "]"}], "//",
          "Flatten"}]}], "]"}]}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"adjacencyMatrix", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "rankVector", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "rankVector", "]"}]}], "}"}]}], "]"}]}], ";",
      "\n", "\t", 
     RowBox[{
      RowBox[{"adjacencyMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"Table", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"tailLengths", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
               "]"}]}], "}"}], "//", "Flatten"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numberTails"}], "}"}]}], "]"}]}], 
        "}"}], "//", "Flatten"}]}], ";", "\n", "\t", 
     RowBox[{
      RowBox[{"adjacencyMatrix", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "=", 
      RowBox[{"adjacencyMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"tailBlocks", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"tailLengths", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "==", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "0", "}"}], "}"}], ",", 
          RowBox[{
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"tailLengths", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], ",", "1"}], "]"}], "+", 
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{
                  RowBox[{"tailLengths", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "}"}]}], 
              "]"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numberTails"}], "}"}]}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{
      RowBox[{"adjacencyMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"2", ";;", "All"}], ",", 
         RowBox[{"2", ";;", "All"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"BlockDiagonalMatrix", "[", "tailBlocks", "]"}], "//", 
       "Normal"}]}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"Do", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"adjacencyMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
         RowBox[{"-", "2"}]}], ";"}], "\n", "\t", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "rankVector", "]"}]}], "}"}]}], "]"}], ";", 
     "\n", "\t", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"adjacencyMatrix", ",", "rankVector", ",", 
       RowBox[{"Expand", "/@", "FIVector"}], ",", 
       RowBox[{"Expand", "/@", "deltas"}], ",", 
       RowBox[{"sings", "//", "Simplify"}]}], "}"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.949513170078964*^9, 3.9495131871347275`*^9}, {
   3.9495134012296276`*^9, 3.9495134557011833`*^9}, {3.9495135439904423`*^9, 
   3.9495135509492645`*^9}, 3.9495136441706123`*^9, 3.949513701794855*^9, {
   3.9495137345871296`*^9, 3.949513758055767*^9}, {3.949513788288246*^9, 
   3.949513866658371*^9}, {3.9495139125590744`*^9, 3.9495139278603096`*^9}, {
   3.9495139591836815`*^9, 3.9495141362615623`*^9}, {3.9495141841480713`*^9, 
   3.9495143794511814`*^9}, 3.94951441711751*^9, 3.9495144568968525`*^9, {
   3.949514492315943*^9, 3.9495145146518135`*^9}, {3.9495145454407825`*^9, 
   3.949514585307474*^9}, {3.9495146987393856`*^9, 3.9495147508436794`*^9}, {
   3.9495148588793297`*^9, 3.9495149061390915`*^9}, {3.949514944706854*^9, 
   3.9495150348865337`*^9}, {3.949515118472746*^9, 3.949515140581585*^9}, {
   3.949515245723999*^9, 3.9495152498345585`*^9}, {3.9495152959365273`*^9, 
   3.9495155741305847`*^9}, {3.949515697694809*^9, 3.9495157645334415`*^9}, {
   3.9495158867994957`*^9, 3.949515888905897*^9}, {3.9495160110465145`*^9, 
   3.9495160373137264`*^9}, {3.949516082429096*^9, 3.9495161023733997`*^9}, {
   3.9495161606396637`*^9, 3.9495161717532578`*^9}, 3.9495163004738007`*^9, {
   3.9495201415105095`*^9, 3.949520143150543*^9}, {3.9495702807022686`*^9, 
   3.9495703572594185`*^9}, {3.9495704161317883`*^9, 
   3.9495704187211304`*^9}, {3.9495704927527637`*^9, 
   3.9495704933977833`*^9}, {3.949571041650116*^9, 3.9495710458950863`*^9}, {
   3.9495710821493034`*^9, 3.9495711286759853`*^9}, {3.9495711816598454`*^9, 
   3.9495712163154144`*^9}, 3.949571379215225*^9, 3.949737883982855*^9, {
   3.9497534053479195`*^9, 3.949753462653387*^9}, {3.9497536782620697`*^9, 
   3.9497537038032684`*^9}, {3.9497537365497227`*^9, 
   3.9497537696929417`*^9}, {3.9500128692545033`*^9, 3.950012881101944*^9}, {
   3.950015888063858*^9, 3.9500159127728844`*^9}, {3.950019235298912*^9, 
   3.9500192420116386`*^9}, {3.950097560434883*^9, 3.9500976586334667`*^9}, {
   3.9500977113540726`*^9, 3.9500977242124424`*^9}, {3.950098088450697*^9, 
   3.95009810731262*^9}, {3.950098208524868*^9, 3.9500982617275143`*^9}, {
   3.950098394716713*^9, 3.95009844710483*^9}, {3.950098546771044*^9, 
   3.9500985472611084`*^9}, {3.9500988238506393`*^9, 3.950098905085943*^9}, {
   3.950099116650982*^9, 3.9500991187871876`*^9}, {3.9501056552306213`*^9, 
   3.9501056759994087`*^9}, {3.9501203801045647`*^9, 
   3.9501204102469406`*^9}, {3.9501205046960297`*^9, 
   3.9501205134159393`*^9}, {3.950120559804491*^9, 3.9501206015034504`*^9}, {
   3.950120686281496*^9, 3.9501206901588306`*^9}, {3.950120768091633*^9, 
   3.950120768284704*^9}, {3.950120870461195*^9, 3.950120877307396*^9}, {
   3.950120942788927*^9, 3.950120943189905*^9}, {3.9501210075056*^9, 
   3.9501210115323696`*^9}, {3.95012687127734*^9, 3.9501268880415554`*^9}, {
   3.9501269234988003`*^9, 3.9501269472068634`*^9}, {3.9507052314726048`*^9, 
   3.9507052528109684`*^9}},
 CellLabel->
  "(Local) In[62]:=",ExpressionUUID->"ad4df429-ac4d-404e-b0d1-39ec5ae0bd0b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Draws a decorated graph representing the quiver and the FI parameters\
\>", "Subsubsection",
 CellChangeTimes->{{3.9651064074443016`*^9, 3.9651064097408104`*^9}, 
   3.965106623767208*^9, 3.9651071716246967`*^9, {3.9652648938877144`*^9, 
   3.965264899134878*^9}},ExpressionUUID->"724c988d-e278-8b45-8c1e-\
367b27366685"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals, and \
information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": A diagram of the quiver with the ranks inside the nodes, the FI \
parameters next to each node, and the overall deltas as plot labels.  Note \
that this does not print the chirals."
}], "Text",
 CellChangeTimes->{{3.949516249652464*^9, 3.9495162810904903`*^9}, {
   3.9501687249829197`*^9, 3.9501687532437*^9}, {3.950168794917347*^9, 
   3.950168841945938*^9}, {3.951394675876419*^9, 3.9513946935785065`*^9}, {
   3.9513947282761784`*^9, 3.9513947303074074`*^9}, 3.965106405502205*^9, {
   3.965107173051384*^9, 
   3.965107174309273*^9}},ExpressionUUID->"e06ee0c8-a50f-8e46-924b-\
c66f708015e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"draw", "[", "quiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "bal", ",", "adjMat", ",", "rnkVec", ",", "FIVec", ",", "deltas", ",", 
      "sings"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "adjMat", ",", "rnkVec", ",", "FIVec", ",", "deltas", ",", "sings"}], 
       "}"}], "=", 
      RowBox[{"converter", "[", "quiver", "]"}]}], ";", "\n", "\t", 
     RowBox[{"bal", "=", 
      RowBox[{"adjMat", ".", "rnkVec"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", "rnkVec", "]"}], "==", "0"}], ",", "\n", "\t\t", 
       RowBox[{"AdjacencyGraph", "[", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}], ",", "\n", "\t\t\t", 
         RowBox[{"PlotLabel", "->", 
          RowBox[{"Text", "[", "\"\<WZ model\>\"", "]"}]}]}], "\n", "\t\t", 
        "]"}], ",", "\n", "\t\t", 
       RowBox[{"AdjacencyGraph", "[", "\n", "\t\t\t", 
        RowBox[{
         RowBox[{"ReplacePart", "[", 
          RowBox[{"adjMat", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i_", ",", "i_"}], "}"}], ":>", 
            FractionBox[
             RowBox[{
              RowBox[{"adjMat", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "i"}], "]"}], "]"}], "+", "2"}], "2"]}]}], 
          "]"}], ",", "\n", "\t\t\t", 
         RowBox[{"VertexLabels", "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"i", "->", 
             RowBox[{"Placed", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Style", "[", 
                  RowBox[{
                   RowBox[{"Rotate", "[", 
                    RowBox[{
                    RowBox[{"FIVec", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"45", "Degree"}]}], "]"}], ",", "7.5"}], "]"}], 
                 ",", 
                 RowBox[{"rnkVec", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Below", ",", "Center"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "rnkVec", "]"}]}], "}"}]}], "]"}]}], ",",
          "\n", "\t\t\t", 
         RowBox[{"VertexStyle", "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"i", "->", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bal", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
               RowBox[{"Opacity", "[", 
                RowBox[{"0.3", ",", "Blue"}], "]"}], ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"bal", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
                 RowBox[{"Opacity", "[", 
                  RowBox[{"0.3", ",", "Green"}], "]"}], ",", 
                 RowBox[{"Opacity", "[", 
                  RowBox[{"0.3", ",", "Red"}], "]"}]}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "rnkVec", "]"}]}], "}"}]}], "]"}]}], ",",
          "\n", "\t\t\t", 
         RowBox[{"VertexSize", "->", "0.3"}], ",", "\n", "\t\t\t", 
         RowBox[{"ImageSize", "->", "210"}]}], 
        RowBox[{"(*", 
         RowBox[{",", "\n", "\t\t\t", 
          RowBox[{"PlotLabel", "->", "deltas"}]}], "*)"}], "\n", "\t\t", 
        "]"}]}], "\n", "\t", "]"}]}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9500174624531803`*^9, 3.9500174834707623`*^9}, {
   3.950017517151518*^9, 3.9500176197948475`*^9}, {3.9500177055353355`*^9, 
   3.950017767817295*^9}, {3.950017799472645*^9, 3.9500178014121437`*^9}, {
   3.9500179464320183`*^9, 3.950017947131256*^9}, {3.9500181957696037`*^9, 
   3.950018338080721*^9}, {3.950090152958658*^9, 3.9500902707849064`*^9}, {
   3.9500903436044445`*^9, 3.9500903439830456`*^9}, {3.9500906590559273`*^9, 
   3.9500906702812595`*^9}, {3.950090729206316*^9, 3.950090729374441*^9}, {
   3.9500907923235836`*^9, 3.9500907930413074`*^9}, {3.9500908618123856`*^9, 
   3.9500908644853516`*^9}, 3.950090903238096*^9, {3.950090933760212*^9, 
   3.9500909599744415`*^9}, {3.950090995654768*^9, 3.9500910781000614`*^9}, {
   3.950091124483055*^9, 3.950091125361086*^9}, {3.950091210984417*^9, 
   3.950091224760475*^9}, {3.9500913235019264`*^9, 3.9500914372750816`*^9}, {
   3.950096764771782*^9, 3.950096785217573*^9}, {3.950098451967703*^9, 
   3.950098469196329*^9}, {3.95009860874514*^9, 3.9500986108745003`*^9}, {
   3.9500986769464264`*^9, 3.950098724704178*^9}, {3.9500991087907887`*^9, 
   3.950099157834673*^9}, {3.9501045533085327`*^9, 3.950104556475193*^9}, {
   3.950104719918108*^9, 3.950104736022291*^9}, {3.950105680528593*^9, 
   3.950105690146061*^9}, {3.950105724438965*^9, 3.9501057250396194`*^9}, {
   3.9501057785955067`*^9, 3.9501057903428974`*^9}, {3.950109792055662*^9, 
   3.9501097991694508`*^9}, {3.950110112161867*^9, 3.950110112769209*^9}, {
   3.9501130465648155`*^9, 3.9501130466995525`*^9}, {3.9501134455004025`*^9, 
   3.9501134708940086`*^9}, {3.950125370157692*^9, 3.9501253763192844`*^9}, {
   3.9501266324577503`*^9, 3.950126718282589*^9}, {3.950170866044382*^9, 
   3.950170885513695*^9}, {3.9507052566482983`*^9, 3.950705261219286*^9}, {
   3.965121488214468*^9, 3.9651214903882465`*^9}, 3.9652094669754963`*^9, {
   3.965209506340151*^9, 3.9652095583709183`*^9}},
 CellLabel->
  "(Local) In[63]:=",ExpressionUUID->"33c75ac2-6b7f-014e-a774-34dbac1f499f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bad-ness vs Good-ness functions", "Subsection",
 CellChangeTimes->{{3.949569973102001*^9, 3.949569977960438*^9}, {
  3.9500146905166245`*^9, 3.950014698199791*^9}, {3.950169663018656*^9, 
  3.9501696768323555`*^9}},ExpressionUUID->"fecac92f-935d-5542-9991-\
3128d508b884"],

Cell[CellGroupData[{

Cell["Computes the balance of an input linear quiver", "Subsubsection",
 CellChangeTimes->{{3.9651064186814804`*^9, 3.9651064194172344`*^9}, 
   3.9651066214972687`*^9, {3.9652649183453064`*^9, 
   3.9652649193634987`*^9}},ExpressionUUID->"b6e13ce0-3dae-7141-b6de-\
670ddaa5611a"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Array with node ranks only (no FI, deltas, or chirals).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": Array containing balance of each node."
}], "Text",
 CellChangeTimes->{{3.949489019784588*^9, 3.94948904442227*^9}, {
   3.949489135876051*^9, 3.949489137362608*^9}, {3.9494902356225014`*^9, 
   3.949490236975073*^9}, {3.9501671673088017`*^9, 3.9501672350060825`*^9}, {
   3.9501673344333534`*^9, 3.9501673349840164`*^9}, {3.951394736010227*^9, 
   3.951394738952526*^9}, 3.9651064167392426`*^9, 
   3.9651071753765717`*^9},ExpressionUUID->"c3839173-794f-7a44-a707-\
50458505ca15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"balance", "[", "linearQuiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "linearQuiver", "]"}]}], ",", "tempList"}], 
     "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"tempList", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"linearQuiver", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"linearQuiver", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ";", "\n", "\t", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"tempList", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"linearQuiver", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
          RowBox[{"linearQuiver", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"linearQuiver", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"len", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", "\n", 
     "\t", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"tempList", ",", 
       RowBox[{
        RowBox[{"linearQuiver", "[", 
         RowBox[{"[", 
          RowBox[{"len", "-", "1"}], "]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"linearQuiver", "[", 
          RowBox[{"[", "len", "]"}], "]"}]}]}]}], "]"}], ";", "\n", "\t", 
     "\n", "\t", 
     RowBox[{"tempList", "//", "Flatten"}]}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.949489139725725*^9, 3.949489282894455*^9}, {
  3.949489328921074*^9, 3.949489473754896*^9}, {3.9494904544904995`*^9, 
  3.9494904600157185`*^9}, {3.94949083523106*^9, 3.9494908565661983`*^9}, {
  3.9494917423700695`*^9, 3.949491755217308*^9}, {3.9494917886438503`*^9, 
  3.949491790811884*^9}, {3.9494960038361206`*^9, 3.949496009752598*^9}, {
  3.9500191399155674`*^9, 3.9500191772474174`*^9}},
 CellLabel->
  "(Local) In[64]:=",ExpressionUUID->"edb804ee-4c05-3247-8cf1-10791b87c29e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Is it a good or a bad linear quiver?", "Subsubsection",
 CellChangeTimes->{{3.9651064249047565`*^9, 3.9651064254759865`*^9}, 
   3.965106618993927*^9, {3.965264936439209*^9, 
   3.965264936825905*^9}},ExpressionUUID->"99fb2a48-dca0-f54f-9d59-\
97b18f72ed3e"],

Cell[TextData[{
 "Written to work for quiver tails such that it does not count the incorrect \
balance of the central node.",
 StyleBox["\nInput",
  FontVariations->{"Underline"->True}],
 ": Array with node ranks only (no FI, deltas, or chirals).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True/False depending on whether ANY node in the linear quiver is bad \
(disregarding the first node, interpreted as the central node of a star \
shaped quiver)."
}], "Text",
 CellChangeTimes->{{3.9495011301532*^9, 3.949501135020666*^9}, {
   3.9495012100657825`*^9, 3.9495012341053467`*^9}, {3.9495165929449863`*^9, 
   3.9495165935857086`*^9}, {3.9501672698557205`*^9, 3.950167371401638*^9}, 
   3.95016742248312*^9, {3.951394753686878*^9, 3.9513947567714596`*^9}, 
   3.9651064230183887`*^9, 3.9651071761608067`*^9, {3.965264938477648*^9, 
   3.965264942625965*^9}},ExpressionUUID->"ae8953e2-a3db-de4c-91b4-\
8ee6910da75f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"goodBadLinear", "[", "linearQuiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "linearQuiver", "]"}]}], ",", "checkLinear"}], 
     "}"}], ",", "\t", "\n", "\t", 
    RowBox[{"checkLinear", "=", 
     RowBox[{"NonNegative", "[", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"balance", "[", "linearQuiver", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "len"}], "]"}], "]"}], "]"}], "]"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.949501137828705*^9, 3.949501204675659*^9}, {
  3.9495012484652824`*^9, 3.9495012953198013`*^9}, {3.949501385308918*^9, 
  3.9495013861222935`*^9}, {3.9495015103742313`*^9, 3.949501510742697*^9}, {
  3.949502279223139*^9, 3.9495023399346123`*^9}, {3.9495165325130615`*^9, 
  3.949516533252243*^9}, {3.9495166989869385`*^9, 3.9495167020706215`*^9}, {
  3.950019162434952*^9, 3.9500191803928947`*^9}},
 CellLabel->
  "(Local) In[65]:=",ExpressionUUID->"19b9ef41-cbb9-9749-889f-b784b14716b2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Is the central node good or bad?", "Subsubsection",
 CellChangeTimes->{
  3.9651064326404705`*^9},ExpressionUUID->"c0d1826b-a936-6043-9ef8-\
e4ada7a7caa9"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Matrix encoding only the rank of the nodes of a star-shaped quiver (no \
FIs, deltas, or chirals).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True/False depending on whether the central node of the star-shaped \
quiver is bad."
}], "Text",
 CellChangeTimes->{{3.949520225238165*^9, 3.949520230945835*^9}, {
   3.9501674651734333`*^9, 3.9501675229280415`*^9}, {3.951394761846178*^9, 
   3.951394764013672*^9}, {3.9651064301353817`*^9, 3.965106430637974*^9}, 
   3.965107177153429*^9},ExpressionUUID->"4ea4abbe-0650-9e40-86d6-\
597d0672c94c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"goodBadCentral", "[", "starQuiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "checkCen", "}"}], ",", "\n", "\t", 
    RowBox[{"checkCen", "=", 
     RowBox[{"NonNegative", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"starQuiver", "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
       RowBox[{"2", 
        RowBox[{"starQuiver", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9495202346751156`*^9, 3.9495203210449276`*^9}, {
  3.9495203834751205`*^9, 3.9495203858915462`*^9}, {3.9495212127366295`*^9, 
  3.949521214764303*^9}, {3.950015856948929*^9, 3.950015857360998*^9}, {
  3.9500191957449093`*^9, 3.9500191997801323`*^9}},
 CellLabel->
  "(Local) In[66]:=",ExpressionUUID->"20921b1e-f50f-db46-998f-cb5a4318f27d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Is the star-shaped quiver good or bad?", "Subsubsection",
 CellChangeTimes->{{3.9651064375849686`*^9, 3.965106438122881*^9}, {
  3.965264958816744*^9, 
  3.965264960052147*^9}},ExpressionUUID->"5a06561e-8b96-f84f-8ff6-\
bd69a4fe777e"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals, and \
information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True/False depending on whether ANY node in the star-shaped is bad."
}], "Text",
 CellChangeTimes->{{3.949516599521658*^9, 3.949516602576977*^9}, {
   3.9501673743042774`*^9, 3.950167461653515*^9}, {3.950167758150154*^9, 
   3.950167760051996*^9}, {3.9513947685910435`*^9, 3.9513947717154293`*^9}, 
   3.9651064354422703`*^9, 
   3.9651071782134647`*^9},ExpressionUUID->"284ef40e-bd45-6a4d-b25e-\
59cebd021020"],

Cell[BoxData[
 RowBox[{
  RowBox[{"goodBad", "[", "starQuiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "adj", ",", "ran", ",", "FIv", ",", "delt", ",", "sing", ",", "check"}], 
     "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"adj", ",", "ran", ",", "FIv", ",", "delt", ",", "sing"}], 
       "}"}], "=", 
      RowBox[{"converter", "[", "starQuiver", "]"}]}], ";", "\n", "\t", 
     RowBox[{"check", "=", 
      RowBox[{"NonNegative", "[", 
       RowBox[{"Min", "[", 
        RowBox[{"adj", ".", "ran"}], "]"}], "]"}]}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9495166054006405`*^9, 3.949516625385023*^9}, {
  3.949516710781416*^9, 3.9495167663984222`*^9}, {3.9495168034488487`*^9, 
  3.9495168046456585`*^9}, {3.9500191861332703`*^9, 3.95001918896233*^9}, {
  3.950125386815817*^9, 3.950125394304205*^9}, {3.950705216941166*^9, 
  3.9507052209280624`*^9}},
 CellLabel->
  "(Local) In[67]:=",ExpressionUUID->"60d68fae-eafb-7246-97b5-8e4941876025"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Locating, dualising, and updating bad-ness locally ", "Subsection",
 CellChangeTimes->{{3.9500147714091625`*^9, 3.9500147767294273`*^9}, {
  3.9501696930315037`*^9, 3.950169718156193*^9}, {3.965187499451227*^9, 
  3.965187499514679*^9}},ExpressionUUID->"8c2ba68c-5fbf-dd4a-87a9-\
571b0a8b0bd9"],

Cell[CellGroupData[{

Cell["\<\
Determines the location of the first bad node in a linear quiver\
\>", "Subsubsection",
 CellChangeTimes->{3.9651064460625362`*^9, 
  3.9651066161224403`*^9},ExpressionUUID->"a652cdae-797d-b740-8d20-\
f19f4c6e5aed"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Linear quiver representing the tail of a star-shaped quiver with the \
first node interpreted as the central node.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": Location of the first bad node in the node (ignoring the central node). \
For instance, if the 2nd element of the input list is bad, it returns 1 \
corresponding to the 1st element of the tail being bad."
}], "Text",
 CellChangeTimes->{{3.9494956860113144`*^9, 3.9494956992910194`*^9}, {
   3.9494967486232376`*^9, 3.949496769799986*^9}, {3.950167792465948*^9, 
   3.9501679276624165`*^9}, 3.950168506438345*^9, {3.9651064434590836`*^9, 
   3.965106443920332*^9}},ExpressionUUID->"08e51e4f-b89b-2f4b-b6d2-\
45b47c3db06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"firstBadLocation", "[", "linearQuiver_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "linearQuiver", "]"}]}], ",", "testBalance", 
      ",", "testBadLoc", ",", "output"}], "}"}], ",", "\t", "\n", "\t", 
    RowBox[{
     RowBox[{"testBalance", "=", 
      RowBox[{"balance", "[", "linearQuiver", "]"}]}], ";", "\n", "\t", 
     RowBox[{"testBadLoc", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"testBalance", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "len"}], "]"}], "]"}], ",", 
         RowBox[{"_", "?", "Negative"}]}], "]"}], "//", "Flatten"}]}], ";", 
     "\n", "\t", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"testBadLoc", "==", 
        RowBox[{"{", "}"}]}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"output", "=", "0"}], ";"}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"output", "=", 
         RowBox[{"testBadLoc", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "\n", "\t", "]"}], ";", 
     "\n", "\t", "\n", "\t", "output"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9494957053345985`*^9, 3.9494958090603657`*^9}, {
   3.949495885441864*^9, 3.9494958907369614`*^9}, {3.9494959280091476`*^9, 
   3.9494959994321003`*^9}, {3.949496044311636*^9, 3.949496174072815*^9}, {
   3.9494962049279957`*^9, 3.9494962223841076`*^9}, {3.9494967267234516`*^9, 
   3.949496736520973*^9}, {3.94949678158708*^9, 3.94949680447962*^9}, 
   3.949496905420273*^9, 3.949496964913601*^9, {3.9494973024759903`*^9, 
   3.94949730563052*^9}, {3.949497356207014*^9, 3.949497396634033*^9}, {
   3.949497440731674*^9, 3.9494974434755173`*^9}, {3.95001921376223*^9, 
   3.950019218162031*^9}},
 CellLabel->
  "(Local) In[68]:=",ExpressionUUID->"e19962b3-fe52-ce4e-8378-729f9f4a5540"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dualizes a bad node", "Subsubsection",
 CellChangeTimes->{3.965106451931221*^9, 
  3.9651066137143135`*^9},ExpressionUUID->"8b772146-f8c9-0b46-8551-\
53f7e26b6ef2"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": The rank of the gauge node, the number of attached (local) flavours, the \
value of the FI parameter, and an additional boolean parameter such that \
betaBool=1 prints frames with both \[Beta]=\[PlusMinus]1, whereas betaBool=0 \
prints only those with \[Beta]=+1.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of new ranks, new FI parameter values of the dualized node in each \
frame, any deltas associated to each new frame, the shift in the  FI \
parameters of the neighbouring nodes in each frame, and the associated \
chirals."
}], "Text",
 CellChangeTimes->{{3.9494901589521866`*^9, 3.9494902309316254`*^9}, {
   3.950167934485716*^9, 3.9501680268249683`*^9}, {3.95016806746414*^9, 
   3.950168124235758*^9}, 3.950168513061466*^9, {3.951394819240053*^9, 
   3.9513949336624355`*^9}, {3.9651064497261353`*^9, 3.965106450276539*^9}, 
   3.9651071796278057`*^9},ExpressionUUID->"8464773c-2016-374e-a394-\
fa1ecfaa9a98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualize", "[", 
   RowBox[{"rank_", ",", "flavours_", ",", "FIpar_", ",", "betaBool_"}], 
   "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"outList", ",", 
      RowBox[{"Nf", "=", "flavours"}], ",", 
      RowBox[{"Nc", "=", "rank"}], ",", "\[Epsilon]", ",", "newRanks", ",", 
      "newFIs", ",", "newDeltas", ",", "shift", ",", "newSings"}], "}"}], ",",
     "\n", "\t", 
    RowBox[{
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "Nf", "]"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Nc", "<=", "Nf", "<", 
        RowBox[{"2", "Nc"}]}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"newRanks", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Floor", "[", 
               FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc"}]}], 
            "}"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"newFIs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "FIpar"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nc", "-", "Nf", "+", 
               RowBox[{"Floor", "[", 
                FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "Q"}], "-", 
               RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Floor", "[", 
               FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc"}]}], 
            "}"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"newDeltas", "=", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Delta]", "[", 
              RowBox[{"Expand", "[", 
               RowBox[{"FIpar", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"I", " ", "Q"}], "-", 
                   RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{
                RowBox[{"Floor", "[", 
                 FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"\[Delta]", "[", "0", "]"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"shift", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FIpar", "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"Nc", "-", "Nf", "+", 
               RowBox[{"Floor", "[", 
                FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "Q"}], "-", 
               RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"Floor", "[", 
               FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc"}]}], 
            "}"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"newSings", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "+", 
                   RowBox[{"j", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Nc", "-", "Nf", "+", 
                   RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                 "}"}]}], "]"}], "~", "Join", "~", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"I", " ", "Q"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"I", " ", "Q"}], "-", 
                   RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"Nc", "-", 
                   RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{
               RowBox[{"Floor", "[", 
                FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
               "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 FractionBox[
                  RowBox[{"I", " ", "Q"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar"}], ",", 
                RowBox[{
                 FractionBox[
                  RowBox[{"I", " ", "Q"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar"}]}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{
                 RowBox[{"2", "Nc"}], "-", "Nf"}]}], "}"}]}], "]"}], "//", 
            "Flatten"}], "}"}]}]}], ";", "\n", "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"betaBool", "==", "1"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "Nf", "]"}], ",", "\n", "\t\t\t\t", 
             RowBox[{
              RowBox[{"newRanks", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newRanks", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{
                    FractionBox["Nf", "2"], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newFIs", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newFIs", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "FIpar"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{
                    FractionBox["Nf", "2"], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newDeltas", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newDeltas", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[Delta]", "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{
                    FractionBox["Nf", "2"], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"shift", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"shift", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"FIpar", "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{
                    FractionBox["Nf", "2"], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newSings", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newSings", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "+", 
                    RowBox[{"j", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
                    "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{
                    FractionBox["Nf", "2"], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], ",", "\n", 
             "\t\t\t\t", 
             RowBox[{
              RowBox[{"newRanks", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newRanks", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newFIs", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newFIs", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "FIpar"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newDeltas", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newDeltas", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[Delta]", "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"shift", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"shift", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"FIpar", "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newSings", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newSings", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "+", 
                    RowBox[{"j", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
                    "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "Nf", "+", "Nc", "-", 
                    "1"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}]}], "\n", 
            "\t\t\t", "]"}], ";"}]}], "\n", "\t\t", "]"}], ";"}], "\n", 
       "\t\t", ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"newRanks", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"newFIs", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "FIpar"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Nc", "-", "Nf", "+", 
               RowBox[{"Floor", "[", 
                FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "Q"}], "-", 
               RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"newDeltas", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Delta]", "[", 
            RowBox[{"Expand", "[", 
             RowBox[{"FIpar", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"I", " ", "Q"}], "-", 
                 RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"shift", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FIpar", "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"Nc", "-", "Nf", "+", 
               RowBox[{"Floor", "[", 
                FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"I", " ", "Q"}], "-", 
               RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"newSings", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", " ", "Q"}], "2"], "+", 
                  RowBox[{"j", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Nc", "-", "Nf", "+", 
                  RowBox[{"Floor", "[", 
                   FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                "}"}]}], "]"}], "~", "Join", "~", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"I", " ", "Q"}], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"I", " ", "Q"}], "-", 
                  RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", " ", "Q"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"I", " ", "Q"}], "2"], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Nc", "-", 
                  RowBox[{"Floor", "[", 
                   FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
              "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"betaBool", "==", "1"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"EvenQ", "[", "Nf", "]"}], ",", "\n", "\t\t\t\t", 
             RowBox[{
              RowBox[{"newRanks", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newRanks", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newFIs", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newFIs", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "FIpar"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newDeltas", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newDeltas", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[Delta]", "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"shift", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"shift", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"FIpar", "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newSings", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newSings", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "+", 
                    RowBox[{"j", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
                    "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";"}], ",", "\n", "\t\t\t\t", 
             RowBox[{
              RowBox[{"newRanks", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newRanks", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newFIs", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newFIs", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "FIpar"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newDeltas", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newDeltas", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"\[Delta]", "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "-", "\[Epsilon]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"shift", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"shift", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"FIpar", "+", 
                    RowBox[{
                    FractionBox["1", "2"], 
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";", "\n", "\t\t\t\t", 
              RowBox[{"newSings", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"newSings", ",", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "+", 
                    RowBox[{"j", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"2", "Nc"}], "+", "Nf", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "1", "-", "i"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "Nc"}], "-", "Nf", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], "}"}], "~", "Join", "~", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "+", "FIpar", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"I", " ", "Q"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", "Nc", "+", 
                    FractionBox["Nf", "2"]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}], "-", "FIpar", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Nc", "-", "Nf", "+", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "-", "i"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"I", " ", "Q"}], "-", 
                    RowBox[{"2", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Nc", "-", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}], "+", "i"}]}], "}"}]}], 
                    "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["Nf", "2"], "]"}]}], "}"}]}], "]"}]}], 
                "]"}]}], ";"}]}], "\n", "\t\t\t", "]"}], ";"}]}], "\n", 
         "\t\t", "]"}], ";"}]}], "\n", "\t", "]"}], ";", "\n", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"newRanks", ",", 
       RowBox[{"newFIs", "//", "Simplify"}], ",", 
       RowBox[{"newDeltas", "//", "Simplify"}], ",", 
       RowBox[{"shift", "//", "Simplify"}], ",", 
       RowBox[{"newSings", "//", "Simplify"}]}], "}"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9494902414640713`*^9, 3.9494902690121193`*^9}, {
   3.9494904227298584`*^9, 3.9494905059412937`*^9}, {3.9494906168705482`*^9, 
   3.9494906424791374`*^9}, 3.9494960133384457`*^9, {3.949497059112728*^9, 
   3.9494970618732586`*^9}, 3.949497682422373*^9, {3.950019224944599*^9, 
   3.950019228315447*^9}, {3.950091706743723*^9, 3.950091743917553*^9}, {
   3.950091819764185*^9, 3.950091834429693*^9}, {3.950099298604412*^9, 
   3.950099319293127*^9}, {3.9501006469581623`*^9, 3.9501006789356365`*^9}, {
   3.950100872024143*^9, 3.95010100091831*^9}, {3.950101534289385*^9, 
   3.9501015686436996`*^9}, {3.9501017099417324`*^9, 3.950101791732607*^9}, {
   3.9501019419141865`*^9, 3.950102086587225*^9}, {3.9501021897108135`*^9, 
   3.950102256872383*^9}, {3.9501023226510677`*^9, 3.950102375311804*^9}, {
   3.9501025147311707`*^9, 3.950102517718218*^9}, {3.9501025835538425`*^9, 
   3.9501026403719387`*^9}, {3.9501027009783936`*^9, 
   3.9501027015700245`*^9}, {3.950103438555294*^9, 3.950103446712805*^9}, {
   3.9501037361975956`*^9, 3.95010378328496*^9}, {3.9501038459091377`*^9, 
   3.950103846757988*^9}, 3.9501039231558857`*^9, {3.9501052458312035`*^9, 
   3.950105246598341*^9}, {3.950110466585327*^9, 3.9501104682653866`*^9}, {
   3.9501269641292152`*^9, 3.950126973414978*^9}, {3.9502569820506134`*^9, 
   3.9502570033076344`*^9}, {3.9502577436344337`*^9, 3.95025775040036*^9}, {
   3.9502579098837547`*^9, 3.9502579243327503`*^9}, {3.950257992963064*^9, 
   3.950258140052372*^9}, {3.9502581770936737`*^9, 3.9502582276821384`*^9}, {
   3.950258367571188*^9, 3.950258538889616*^9}, {3.950258573777607*^9, 
   3.9502586448867893`*^9}, {3.950694739678831*^9, 3.9506947727121544`*^9}, {
   3.950694878352089*^9, 3.9506948941512337`*^9}, {3.9506950629050274`*^9, 
   3.9506950915803394`*^9}, 3.9506972057089806`*^9, {3.9506972571940117`*^9, 
   3.950697276547695*^9}, {3.950697307061571*^9, 3.9506973152698956`*^9}, {
   3.950698066132725*^9, 3.950698090574314*^9}, 3.950698145364048*^9, {
   3.950698525917324*^9, 3.9506986069332733`*^9}, 3.9506987932892437`*^9, {
   3.9506988476279736`*^9, 3.950698941507267*^9}, 3.9506997151117496`*^9, {
   3.950699754384783*^9, 3.950699801500084*^9}, {3.9506999367705784`*^9, 
   3.950699942543148*^9}, {3.950699990725502*^9, 3.950700067653887*^9}, {
   3.9507001168716507`*^9, 3.9507001310185795`*^9}, {3.950700174946905*^9, 
   3.950700179384718*^9}, {3.9507002240469685`*^9, 3.9507002732134438`*^9}, {
   3.950700309350252*^9, 3.950700309517395*^9}, {3.950700360919319*^9, 
   3.950700369161276*^9}, {3.950700464108591*^9, 3.950700620892294*^9}, {
   3.9507006627270393`*^9, 3.950700698713728*^9}, {3.9507007770603466`*^9, 
   3.9507008081419716`*^9}, {3.9507013470090313`*^9, 
   3.9507013663278503`*^9}, {3.950701429242319*^9, 3.950701437433468*^9}},
 CellLabel->
  "(Local) In[69]:=",ExpressionUUID->"db473534-7874-d649-ad9b-517b9c8a701e"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Updates the FI parameters of a tail upon dualizing a bad node\
\>", "Subsubsection",
 CellChangeTimes->{3.9651064604105453`*^9, 
  3.965106610047802*^9},ExpressionUUID->"cc5b5c15-bf47-844c-b39d-\
bb1a79577878"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": An array encoding the FI parameters of a linear quiver (a tail including \
the central node), the location of the dualized (bad) node, the new value of \
the FI parameter of the dualized node, and the corresponding shift in the FI \
parameters of the neighbouring nodes.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": An array encoding the updated FI parameters of the entire linear quiver \
interpreted as the tail (with the central node)."
}], "Text",
 CellChangeTimes->{{3.9501014227406387`*^9, 3.950101468367445*^9}, {
  3.9501681458233128`*^9, 3.950168149660303*^9}, {3.950168243801384*^9, 
  3.9501682570639973`*^9}, {3.950168297469742*^9, 3.9501683825854015`*^9}, {
  3.950168415567335*^9, 3.950168473573309*^9}, {3.9502562227178173`*^9, 
  3.950256223052414*^9}, {3.9651064582789993`*^9, 
  3.9651064590082836`*^9}},ExpressionUUID->"9a13496b-0112-cb4e-a500-\
22aa0020bf1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newShiftedFITail", "[", 
   RowBox[{"tailFI_", ",", "badLoc_", ",", "newFI_", ",", "shiftFI_"}], "]"}],
   ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"newTailFI", "=", "tailFI"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"newTailFI", "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"badLoc", "-", "1"}], ",", "badLoc"}], "}"}], "]"}], "]"}], 
      "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"tailFI", "[", 
          RowBox[{"[", 
           RowBox[{"badLoc", "-", "1"}], "]"}], "]"}], "+", "shiftFI"}], ",", 
        "newFI"}], "}"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"badLoc", "<", 
        RowBox[{"Length", "[", "tailFI", "]"}]}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"newTailFI", "[", 
          RowBox[{"[", 
           RowBox[{"badLoc", "+", "1"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"tailFI", "[", 
           RowBox[{"[", 
            RowBox[{"badLoc", "+", "1"}], "]"}], "]"}], "+", "shiftFI"}]}], 
        ";"}]}], "\n", "\t", "]"}], ";", "\n", "\t", "newTailFI"}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9501032916419373`*^9, 3.950103308845871*^9}, {
  3.9501044783265114`*^9, 3.9501045178018665`*^9}, {3.9501047952165623`*^9, 
  3.950104833110428*^9}, {3.9501048915632896`*^9, 3.9501048917319565`*^9}, {
  3.950104925647541*^9, 3.9501050744047165`*^9}, {3.950105125780979*^9, 
  3.950105172700018*^9}, {3.9501095877605953`*^9, 3.9501096529239254`*^9}},
 CellLabel->
  "(Local) In[70]:=",ExpressionUUID->"f3aa163d-ed57-b549-bbbe-b46427805a2c"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dualising tails, central nodes, and full quivers", "Subsection",
 CellChangeTimes->{{3.950014839662796*^9, 3.9500148440105476`*^9}, {
  3.9500149221416245`*^9, 3.9500149295003777`*^9}, {3.950169740911812*^9, 
  3.9501697447324677`*^9}, {3.965187501306061*^9, 
  3.965187501458233*^9}},ExpressionUUID->"5c310e6a-3c93-3044-aeaf-\
d982c13dbbd9"],

Cell[CellGroupData[{

Cell["Dualizes a tail", "Subsubsection",
 CellChangeTimes->{
  3.9651065052181435`*^9, 3.965106607148264*^9, {3.965264843628229*^9, 
   3.9652648526883945`*^9}},ExpressionUUID->"cd212117-e0da-3341-b19d-\
49e32a4b532f"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full linear quiver, including the FIs, chirals, and the information about \
the deltas, interpreted as the tail of a star-shaped quiver including the \
central node.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of good tails, their associated FI parameters in each frame, the \
associated deltas in each frame, and the associated chirals in each frame."
}], "Text",
 CellChangeTimes->{{3.949490731743412*^9, 3.9494907793714523`*^9}, {
  3.949492564331505*^9, 3.949492622069538*^9}, {3.9501688513050117`*^9, 
  3.950168854307955*^9}, {3.9501689080940914`*^9, 3.950169009333601*^9}, {
  3.9513949679393635`*^9, 3.9513950223489876`*^9}, {3.96510650341457*^9, 
  3.965106503707634*^9}, {3.965107180671486*^9, 
  3.9651071816900387`*^9}},ExpressionUUID->"78e87d5e-2bf6-e645-a62f-\
94784c1b9210"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualizeLinearTail", "[", 
   RowBox[{"linearQuiverInput_", ",", "betaBool_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"linearQuiver", "=", 
       RowBox[{"linearQuiverInput", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"linearFI", "=", 
       RowBox[{"linearQuiverInput", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"linearDelta", "=", 
       RowBox[{"linearQuiverInput", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"linearSing", "=", 
       RowBox[{"linearQuiverInput", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", "len", ",", 
      "listBadLinearQuivers", ",", "listBadLinearFIs", ",", 
      "listBadLinearDeltas", ",", "listBadLinearSings", ",", 
      "listGoodLinearQuivers", ",", "listGoodLinearFIs", ",", 
      "listGoodLinearDeltas", ",", "listGoodLinearSings", ",", 
      "workingLinearQuiver", ",", "workingLinearFI", ",", 
      "workingLinearDelta", ",", "workingLinearSing", ",", "looperlin", ",", 
      "firstBad", ",", "newTailInfo", ",", "newTailNodes", ",", "newTailFIs", 
      ",", "newTailDeltas", ",", "newTailShifts", ",", "newTailSings", ",", 
      "tempListAllQuivers", ",", "tempListAllFIs", ",", "tempListAllDeltas", 
      ",", "tempListAllSings", ",", "goodList"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"len", "=", 
      RowBox[{"Length", "[", "linearQuiver", "]"}]}], ";", "\n", "\t", "\n", 
     "\t", 
     RowBox[{"listBadLinearQuivers", "=", 
      RowBox[{"{", "linearQuiver", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listBadLinearFIs", "=", 
      RowBox[{"{", "linearFI", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listBadLinearDeltas", "=", 
      RowBox[{"{", "linearDelta", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listBadLinearSings", "=", 
      RowBox[{"{", "linearSing", "}"}]}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"listGoodLinearQuivers", "=", 
      RowBox[{"{", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listGoodLinearFIs", "=", 
      RowBox[{"{", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listGoodLinearDeltas", "=", 
      RowBox[{"{", "}"}]}], ";", "\n", "\t", 
     RowBox[{"listGoodLinearSings", "=", 
      RowBox[{"{", "}"}]}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"workingLinearQuiver", "=", "linearQuiver"}], ";", "\n", "\t", 
     RowBox[{"workingLinearFI", "=", "linearFI"}], ";", "\n", "\t", 
     RowBox[{"workingLinearDelta", "=", "linearDelta"}], ";", "\n", "\t", 
     RowBox[{"workingLinearSing", "=", "linearSing"}], ";", "\n", "\t", "\n", 
     "\t", 
     RowBox[{"looperlin", "=", "True"}], ";", "\n", "\t", 
     RowBox[{"While", "[", 
      RowBox[{"looperlin", ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"firstBad", "=", 
         RowBox[{
          RowBox[{"firstBadLocation", "[", "workingLinearQuiver", "]"}], "+", 
          "1"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"The", " ", "+", 
          RowBox[{
          "1", " ", "here", " ", "is", " ", "accounting", " ", "for", " ", 
           "the", " ", "fact", " ", "that", " ", "the", " ", "function", " ", 
           "does", " ", "not", " ", "consider", " ", "badness", " ", "of", 
           " ", "the", " ", "central", " ", "node"}]}], " ", "*)"}], "\n", 
        "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"firstBad", "==", "1"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"listGoodLinearQuivers", "=", 
            RowBox[{"{", "workingLinearQuiver", "}"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"listGoodLinearFIs", "=", 
            RowBox[{"{", "workingLinearFI", "}"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"listGoodLinearDeltas", "=", 
            RowBox[{"{", "workingLinearDelta", "}"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"listGoodLinearSings", "=", 
            RowBox[{"{", "workingLinearSing", "}"}]}], ";"}], ",", "\n", 
          "\t\t\t", 
          RowBox[{
           RowBox[{"newTailInfo", "=", 
            RowBox[{"dualize", "[", 
             RowBox[{
              RowBox[{"workingLinearQuiver", "[", 
               RowBox[{"[", "firstBad", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"workingLinearQuiver", "[", 
                RowBox[{"[", 
                 RowBox[{"firstBad", "-", "1"}], "]"}], "]"}], "+", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"firstBad", "==", "len"}], ",", "0", ",", 
                 RowBox[{"workingLinearQuiver", "[", 
                  RowBox[{"[", 
                   RowBox[{"firstBad", "+", "1"}], "]"}], "]"}]}], "]"}]}], 
              ",", 
              RowBox[{"workingLinearFI", "[", 
               RowBox[{"[", "firstBad", "]"}], "]"}], ",", "betaBool"}], 
             "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "newTailNodes", ",", "newTailFIs", ",", "newTailDeltas", ",", 
              "newTailShifts", ",", "newTailSings"}], "}"}], "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"newTailInfo", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"newTailInfo", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"newTailInfo", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"newTailInfo", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"newTailInfo", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "}"}]}], ";", "\n", "\t\t\t",
            "\n", "\t\t\t", 
           RowBox[{"tempListAllQuivers", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ReplaceAt", "[", 
               RowBox[{"workingLinearQuiver", ",", 
                RowBox[{"x_", "->", 
                 RowBox[{"newTailNodes", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", "firstBad"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "newTailNodes", "]"}]}], "}"}]}], 
             "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"tempListAllFIs", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"newShiftedFITail", "[", 
               RowBox[{"workingLinearFI", ",", "firstBad", ",", 
                RowBox[{"newTailFIs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"newTailShifts", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "newTailNodes", "]"}]}], "}"}]}], 
             "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"tempListAllDeltas", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"workingLinearDelta", "*", 
               RowBox[{"newTailDeltas", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "newTailNodes", "]"}]}], "}"}]}], 
             "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"tempListAllSings", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{"workingLinearSing", ",", 
                RowBox[{"newTailSings", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "newTailNodes", "]"}]}], "}"}]}], 
             "]"}]}], ";", "\t\t\t", "\n", "\t\t\t", "\n", "\t\t\t", 
           RowBox[{"Do", "[", "\n", "\t\t\t\t", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"Not", "[", 
                 RowBox[{"goodBadLinear", "[", 
                  RowBox[{"tempListAllQuivers", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", "\n", 
                "\t\t\t\t\t", 
                RowBox[{
                 RowBox[{"listBadLinearQuivers", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listBadLinearQuivers", ",", 
                    RowBox[{"tempListAllQuivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listBadLinearFIs", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listBadLinearFIs", ",", 
                    RowBox[{"tempListAllFIs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listBadLinearDeltas", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listBadLinearDeltas", ",", 
                    RowBox[{"tempListAllDeltas", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listBadLinearSings", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listBadLinearSings", ",", 
                    RowBox[{"tempListAllSings", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
                "\n", "\t\t\t\t\t", 
                RowBox[{
                 RowBox[{"listGoodLinearQuivers", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listGoodLinearQuivers", ",", 
                    RowBox[{"tempListAllQuivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listGoodLinearFIs", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listGoodLinearFIs", ",", 
                    RowBox[{"tempListAllFIs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listGoodLinearDeltas", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listGoodLinearDeltas", ",", 
                    RowBox[{"tempListAllDeltas", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", "\n", 
                 "\t\t\t\t\t", 
                 RowBox[{"listGoodLinearSings", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"listGoodLinearSings", ",", 
                    RowBox[{"tempListAllSings", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], "\n", 
               "\t\t\t\t", "]"}], ";"}], "\n", "\t\t\t", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "tempListAllQuivers", "]"}]}], "}"}]}], 
            "]"}], ";"}]}], "\n", "\t\t\t", "\n", "\t\t", "]"}], ";", "\n", 
        "\t\t", "\n", "\t\t", 
        RowBox[{"listBadLinearQuivers", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"listBadLinearQuivers", ",", "1"}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"listBadLinearFIs", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"listBadLinearFIs", ",", "1"}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"listBadLinearDeltas", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"listBadLinearDeltas", ",", "1"}], "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"listBadLinearSings", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"listBadLinearSings", ",", "1"}], "]"}]}], ";", "\n", 
        "\t\t", "\n", "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "listBadLinearQuivers", "]"}], ">", "0"}], 
          ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"workingLinearQuiver", "=", 
            RowBox[{"listBadLinearQuivers", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"workingLinearFI", "=", 
            RowBox[{"listBadLinearFIs", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"workingLinearDelta", "=", 
            RowBox[{"listBadLinearDeltas", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"workingLinearSing", "=", 
            RowBox[{"listBadLinearSings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"looperlin", "=", "True"}], ";"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"looperlin", "=", "False"}], ";"}]}], "\n", "\t\t", "]"}], 
        ";"}]}], "\n", "\t", "]"}], ";", "\n", "\t", "\n", "\t", 
     RowBox[{"goodList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"listGoodLinearQuivers", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Expand", "/@", 
           RowBox[{"listGoodLinearFIs", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"listGoodLinearDeltas", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"\[Delta]", "[", "0", "]"}], "->", "1"}]}], ",", 
          RowBox[{
           RowBox[{"listGoodLinearSings", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "Simplify"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "listGoodLinearQuivers", "]"}]}], "}"}]}], 
       "]"}]}], ";", "\n", "\t", "\n", "\t", "goodList"}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.949500953387089*^9, 3.9495010237634144`*^9}, {
   3.9495010817408733`*^9, 3.9495011065474873`*^9}, {3.9495015798926716`*^9, 
   3.9495017146676617`*^9}, {3.9495017494401875`*^9, 
   3.9495018424476376`*^9}, {3.9495018729221935`*^9, 3.94950187325671*^9}, {
   3.9495020535936337`*^9, 3.949502133491024*^9}, {3.9495021832128944`*^9, 
   3.9495021962528934`*^9}, {3.9495022308899193`*^9, 3.949502242147436*^9}, {
   3.94950240782321*^9, 3.9495024527569675`*^9}, {3.94950248439966*^9, 
   3.9495026026584454`*^9}, {3.9495026513880196`*^9, 3.949502707715273*^9}, {
   3.9495027403915977`*^9, 3.9495027769994106`*^9}, {3.9495124092181416`*^9, 
   3.9495124095764637`*^9}, {3.9495125567776546`*^9, 3.949512742737343*^9}, {
   3.949512777754284*^9, 3.949512824975937*^9}, {3.949512902284733*^9, 
   3.949512946159975*^9}, {3.9495165395705357`*^9, 3.9495165431498795`*^9}, {
   3.949516658170637*^9, 3.9495166680680103`*^9}, 3.949522283679001*^9, {
   3.9495229466422215`*^9, 3.949522973641407*^9}, 3.949523908345722*^9, {
   3.949571901086981*^9, 3.949572103490135*^9}, {3.949572143339823*^9, 
   3.9495721628196735`*^9}, {3.9495730537878265`*^9, 3.949573149971897*^9}, {
   3.9495732825188923`*^9, 3.949573374671097*^9}, {3.9495737215898247`*^9, 
   3.949573796637182*^9}, 3.9497348616065063`*^9, {3.9497352482450485`*^9, 
   3.949735259255535*^9}, {3.949735325688366*^9, 3.949735407491144*^9}, {
   3.9497357018466034`*^9, 3.9497358064536247`*^9}, {3.9497358523767204`*^9, 
   3.9497359882903748`*^9}, {3.9497360642242374`*^9, 3.949736095631689*^9}, 
   3.9497361814908447`*^9, 3.9497362461710567`*^9, {3.9497364050952873`*^9, 
   3.949736419786766*^9}, {3.9497364513464165`*^9, 3.9497364895964546`*^9}, {
   3.9497365518593636`*^9, 3.9497365765263386`*^9}, {3.949736615920183*^9, 
   3.949736650858757*^9}, {3.949737507199047*^9, 3.9497375161139126`*^9}, {
   3.9497375683561954`*^9, 3.9497376186308327`*^9}, 3.9497377062927837`*^9, {
   3.949744338245718*^9, 3.9497443412753944`*^9}, 3.949752760015005*^9, {
   3.9497541369172993`*^9, 3.9497541698230877`*^9}, {3.949763705654518*^9, 
   3.949763708206236*^9}, {3.9500126706204357`*^9, 3.950012736576914*^9}, {
   3.9500192607702923`*^9, 3.9500192676100864`*^9}, {3.9501058591703835`*^9, 
   3.9501059042481594`*^9}, {3.9501061688444405`*^9, 3.9501062322064266`*^9}, 
   3.9501062632231026`*^9, {3.950106553270399*^9, 3.9501066457768536`*^9}, {
   3.950106695138361*^9, 3.9501067415650215`*^9}, {3.950106910503832*^9, 
   3.9501069171432858`*^9}, {3.950107052156437*^9, 3.9501072109507256`*^9}, {
   3.9501073890018272`*^9, 3.9501074774495735`*^9}, 3.9501075786559753`*^9, {
   3.9501077726210117`*^9, 3.9501078724011955`*^9}, {3.9501079037522182`*^9, 
   3.9501079293951607`*^9}, {3.95010797408671*^9, 3.950108047359091*^9}, {
   3.9501081113802586`*^9, 3.9501081358618774`*^9}, {3.9501083691654205`*^9, 
   3.950108470215334*^9}, {3.9501086800107765`*^9, 3.9501088284803753`*^9}, {
   3.950110226800043*^9, 3.9501102391981983`*^9}, {3.9501102914076653`*^9, 
   3.9501103373823757`*^9}, {3.9501103840086193`*^9, 3.950110424535246*^9}, {
   3.9501106712679253`*^9, 3.9501106735130157`*^9}, {3.9501107035436726`*^9, 
   3.950110713526745*^9}, {3.9501113415101433`*^9, 3.9501114131632423`*^9}, {
   3.950116209048126*^9, 3.9501162184976673`*^9}, {3.9501170796639614`*^9, 
   3.9501170808238373`*^9}, {3.9501193385760307`*^9, 3.950119347821232*^9}, {
   3.9501194029539776`*^9, 3.9501194295467834`*^9}, {3.950259005575262*^9, 
   3.950259034272785*^9}, 3.950702563332405*^9, {3.9507026189729366`*^9, 
   3.950702789246235*^9}, 3.9507028250164776`*^9, {3.9507029512784634`*^9, 
   3.950702952679474*^9}, {3.950702985229826*^9, 3.9507031246056004`*^9}, {
   3.95070317031888*^9, 3.950703222287895*^9}, {3.9507045509781017`*^9, 
   3.9507045522794285`*^9}, {3.9507125731885586`*^9, 3.950712578204666*^9}, {
   3.9507126106683865`*^9, 3.9507126582885*^9}, 3.950712858957098*^9, {
   3.951397390532486*^9, 3.951397403811369*^9}, {3.9513974420884724`*^9, 
   3.9513975543729877`*^9}, {3.951397650612198*^9, 3.9513977044176197`*^9}, {
   3.965265109641674*^9, 3.965265110411957*^9}},
 CellLabel->
  "(Local) In[71]:=",ExpressionUUID->"cf065bf6-bfb6-2c4d-8c4e-e1175a6e649e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dualizes the bad central node of a star-shaped quiver", "Subsubsection",
 CellChangeTimes->{
  3.9651065163069916`*^9, 3.9651066034603977`*^9, {3.9652714193667507`*^9, 
   3.9652714250090313`*^9}},ExpressionUUID->"56306f0f-0006-9440-ac6f-\
a15b24efc304"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals, and \
information about deltas, with a bad central node.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of star-shaped quivers with the dualized central node, along with \
the frame-wise information about the FI parameters, the deltas, and the \
chirals."
}], "Text",
 CellChangeTimes->{{3.9495204393068047`*^9, 3.9495204786490555`*^9}, {
  3.9501690267105656`*^9, 3.950169039239538*^9}, {3.9501690869363956`*^9, 
  3.950169177975416*^9}, {3.9513950272485065`*^9, 3.9513950481203003`*^9}, {
  3.965106514614439*^9, 3.9651065149027634`*^9}, {3.965107182724022*^9, 
  3.965107183624399*^9}},ExpressionUUID->"b3b3ae79-c16d-6d46-8571-\
421802c1ee96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualizeCentral", "[", 
   RowBox[{"starQuiverInitial_", ",", "betaBool_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"starQuiver", "=", 
       RowBox[{"starQuiverInitial", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"starFI", "=", 
       RowBox[{"starQuiverInitial", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"starDelta", "=", 
       RowBox[{"starQuiverInitial", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"starSing", "=", 
       RowBox[{"starQuiverInitial", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", "newCentralRanks", ",", 
      "newCentralFIs", ",", "newCentralDeltas", ",", "newCentralShifts", ",", 
      "newCentralSings", ",", "newStarQuivers", ",", "newStarFIs", ",", 
      "newStarDeltas", ",", "newStarSings", ",", "newList"}], "}"}], ",", 
    "\n", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "newCentralRanks", ",", "newCentralFIs", ",", "newCentralDeltas", ",", 
        "newCentralShifts", ",", "newCentralSings"}], "}"}], "=", 
      RowBox[{"dualize", "[", 
       RowBox[{
        RowBox[{"starQuiver", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"Total", "[", 
         RowBox[{"starQuiver", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"starFI", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "betaBool"}], "]"}]}], 
     ";", "\n", "\t", "\n", "\t", 
     RowBox[{"newStarQuivers", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ReplacePart", "[", 
         RowBox[{"starQuiver", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j_", ",", "1"}], "}"}], "->", 
           RowBox[{"newCentralRanks", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", 
     RowBox[{"newStarFIs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ReplacePart", "[", 
         RowBox[{"starFI", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j_", ",", "1"}], "}"}], "->", 
           RowBox[{"newCentralFIs", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", 
     RowBox[{"newStarFIs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"newStarFIs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j_", ",", "2"}], "}"}], ":>", 
           RowBox[{
            RowBox[{"starFI", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"newCentralShifts", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", 
     RowBox[{"newStarDeltas", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"starDelta", "*", 
         RowBox[{"newCentralDeltas", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", 
     RowBox[{"newStarSings", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"starSing", ",", 
          RowBox[{"newCentralSings", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", "\n", "\t", 
     RowBox[{"newList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"newStarQuivers", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Expand", "/@", 
           RowBox[{"newStarFIs", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"newStarDeltas", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"\[Delta]", "[", "0", "]"}], "->", "1"}]}], ",", 
          RowBox[{
           RowBox[{"newStarSings", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "Simplify"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "newCentralRanks", "]"}]}], "}"}]}], "]"}]}],
      ";", "\n", "\t", "\n", "\t", "newList"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfWKC1FmZ3LeOFx4tegOi58yY/glERxi4/ADRJput
/oPlT0wQlgXRhn8lQDTLomw5EP2jKUwTRE843qQDom0sUpj6gfQbx0NguuHI
6jcTgfQfboG3IHrHlivuk4B0Ab+RB4gOuXv2N3/eW8eMm4tZBIA0j5crL4jO
ED0Fpgv+WUWC6Cc598F0hrVtui2Q9pj2NRNEq1QdLgDRPVvDS0H0lrnhE0H0
BPfFc0D0iSk9e0H0C6Hg4yA6wrXjDJifxHcLRP/wFnkIojNszd6C6A3f/Hjs
gLTC53IBED1jrbQEiF7BuE0RRD/I5vMG0TlOBv4guqSxNQNEc3xdkg2itxw9
f8sFSL+5mHQbRAv8qKxsBdIdtnnVIFqidA1XfP5bRxnh05Igekqml2sCkI4Q
+ucGogGTccBO
  "],
 CellLabel->
  "(Local) In[72]:=",ExpressionUUID->"a4cb9ec0-8b7c-884e-9612-6dab8e3d1ee1"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Dualizes the individual tails of a star shaped quiver with a good central node\
\>", "Subsubsection",
 CellChangeTimes->{3.965106521970476*^9, 
  3.9651066007215366`*^9},ExpressionUUID->"f542bedb-b1dc-d846-abea-\
8de4b43ecce8"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals and \
information about deltas, with a good central node (and potentially bad nodes \
in the tails).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of star-shaped quivers with all the bad nodes in the tails dualized \
and replaced by their good versions, along with frame-wise information about \
the FI parameters, the deltas, and the chirals."
}], "Text",
 CellChangeTimes->{{3.9497539707282867`*^9, 3.9497539896682034`*^9}, {
  3.9500150254256306`*^9, 3.9500150525857506`*^9}, {3.9501691803614483`*^9, 
  3.9501691951593*^9}, {3.950169226890484*^9, 3.950169288783867*^9}, {
  3.950169325220434*^9, 3.9501693533646793`*^9}, {3.9513950521950035`*^9, 
  3.951395074887821*^9}, {3.9651065199432735`*^9, 3.965106520372425*^9}, {
  3.965107184894045*^9, 
  3.9651071857962456`*^9}},ExpressionUUID->"03d6dfdc-b9be-6445-bb5a-\
e71eba537585"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualizeTailsGoodCentral", "[", 
   RowBox[{"starShapedInitial_", ",", "betaBool_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"starTQuiver", "=", 
       RowBox[{"starShapedInitial", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"starTFI", "=", 
       RowBox[{"starShapedInitial", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"starTDelta", "=", 
       RowBox[{"starShapedInitial", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"starTSing", "=", 
       RowBox[{"starShapedInitial", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", "workingListQuiver", ",", 
      "workingListFI", ",", "workingListDelta", ",", "workingListSing", ",", 
      "initWorkingLength", ",", "newTailsData", ",", "goodList"}], "}"}], ",",
     "\t", "\n", "\t\t", "\n", "\t", 
    RowBox[{
     RowBox[{"workingListQuiver", "=", 
      RowBox[{"{", "starTQuiver", "}"}]}], ";", "\n", "\t", 
     RowBox[{"workingListFI", "=", 
      RowBox[{"{", "starTFI", "}"}]}], ";", "\n", "\t", 
     RowBox[{"workingListDelta", "=", 
      RowBox[{"{", "starTDelta", "}"}]}], ";", "\n", "\t", 
     RowBox[{"workingListSing", "=", 
      RowBox[{"{", "starTSing", "}"}]}], ";", "\t", "\n", "\t", "\n", "\t", 
     RowBox[{"Do", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"initWorkingLength", "=", 
         RowBox[{"Length", "[", "workingListQuiver", "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"Do", "[", "\n", "\t\t\t", 
         RowBox[{
          RowBox[{
           RowBox[{"newTailsData", "=", 
            RowBox[{"dualizeLinearTail", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"workingListQuiver", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"workingListFI", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"workingListDelta", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"workingListSing", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", "betaBool"}], 
             "]"}]}], ";", "\n", "\t\t\t", 
           RowBox[{"Do", "[", "\n", "\t\t\t\t", 
            RowBox[{
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"workingListQuiver", ",", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"workingListQuiver", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"{", "i", "}"}], "->", 
                   RowBox[{"newTailsData", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], "]"}],
               ";", "\n", "\t\t\t\t", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"workingListFI", ",", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{
                    RowBox[{"workingListFI", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "->", 
                    RowBox[{"newTailsData", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}]}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"l_", ",", "1"}], "}"}], "->", 
                   RowBox[{
                    RowBox[{"newTailsData", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "]"}], ";", 
              "\n", "\t\t\t\t", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"workingListDelta", ",", 
                RowBox[{"newTailsData", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "]"}], ";", "\n", 
              "\t\t\t\t", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"workingListSing", ",", 
                RowBox[{"newTailsData", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "4"}], "]"}], "]"}]}], "]"}], ";"}], "\n",
              "\t\t\t", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Flatten", "/@", "newTailsData"}], "]"}]}], "}"}]}], 
            "]"}], ";"}], "\n", "\t\t", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "workingListQuiver", "]"}]}], "}"}]}], 
         "]"}], ";", "\n", "\t\t", 
        RowBox[{"workingListQuiver", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"workingListQuiver", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", "k", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "initWorkingLength"}], "}"}]}], 
            "]"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"workingListFI", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"workingListFI", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", "k", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "initWorkingLength"}], "}"}]}], 
            "]"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"workingListDelta", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"workingListDelta", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", "k", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "initWorkingLength"}], "}"}]}], 
            "]"}]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"workingListSing", "=", 
         RowBox[{"Delete", "[", 
          RowBox[{"workingListSing", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", "k", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "initWorkingLength"}], "}"}]}], 
            "]"}]}], "]"}]}], ";"}], "\n", "\t", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "starTQuiver", "]"}]}], "}"}]}], "]"}], ";", 
     "\n", "\t", "\n", "\t", 
     RowBox[{"goodList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"workingListQuiver", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Expand", "/@", 
           RowBox[{"workingListFI", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"workingListDelta", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"\[Delta]", "[", "0", "]"}], "->", "1"}]}], ",", 
          RowBox[{
           RowBox[{"workingListSing", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "Simplify"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "workingListQuiver", "]"}]}], "}"}]}], 
       "]"}]}], ";", "\n", "\t", "\n", "\t", "goodList"}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9495239833311253`*^9, 3.949524050899479*^9}, {
   3.949524218891617*^9, 3.9495242228242264`*^9}, {3.9495245523843384`*^9, 
   3.9495245539581757`*^9}, {3.949524588493801*^9, 3.949524590371847*^9}, 
   3.949525067399681*^9, {3.949525337405718*^9, 3.949525340743164*^9}, {
   3.9495671050532074`*^9, 3.949567113890951*^9}, {3.9497383595732555`*^9, 
   3.9497384013567543`*^9}, {3.94973946651845*^9, 3.949739535802849*^9}, {
   3.9497398288052387`*^9, 3.9497398358598537`*^9}, {3.9497417617201366`*^9, 
   3.9497417882157097`*^9}, {3.9497418188795624`*^9, 
   3.9497419141924934`*^9}, {3.9497419457120285`*^9, 
   3.9497420107166805`*^9}, {3.9497420848386*^9, 3.949742090797312*^9}, {
   3.9497421221265507`*^9, 3.9497422578495617`*^9}, {3.9497423555978775`*^9, 
   3.9497424986622887`*^9}, {3.949742573743105*^9, 3.9497426140971737`*^9}, {
   3.9497430013673477`*^9, 3.9497430159813995`*^9}, {3.9497430676406536`*^9, 
   3.9497430868306084`*^9}, {3.9497431405442142`*^9, 3.949743180428213*^9}, {
   3.949743253578804*^9, 3.949743293725437*^9}, {3.949743332832945*^9, 
   3.949743372412815*^9}, {3.9497434914978313`*^9, 3.949743506221821*^9}, {
   3.9497435684554615`*^9, 3.949743570164831*^9}, {3.949743689052103*^9, 
   3.949743734088665*^9}, {3.949743796127781*^9, 3.9497437992353134`*^9}, {
   3.9497438369320393`*^9, 3.949743925629881*^9}, {3.949743964453436*^9, 
   3.949743997117771*^9}, {3.9497441225117836`*^9, 3.94974415907176*^9}, {
   3.9497442035247536`*^9, 3.9497442893242855`*^9}, {3.9497562883563156`*^9, 
   3.9497562885001087`*^9}, {3.9497627156403694`*^9, 3.949762784511978*^9}, 
   3.94976356697579*^9, {3.950018869864092*^9, 3.9500189047584476`*^9}, {
   3.950018999190283*^9, 3.950019025870493*^9}, {3.9500192854735603`*^9, 
   3.9500192923612576`*^9}, {3.950113562198944*^9, 3.950113594348423*^9}, {
   3.9501137107511215`*^9, 3.9501138116321735`*^9}, {3.9501141774844894`*^9, 
   3.9501143165816536`*^9}, {3.950114421033182*^9, 3.9501144416928425`*^9}, {
   3.9501145642242413`*^9, 3.9501145698076344`*^9}, {3.9501146027041473`*^9, 
   3.950114648390774*^9}, {3.9501149046870937`*^9, 3.950115044574915*^9}, {
   3.9501150766298923`*^9, 3.950115101663706*^9}, {3.9501153138047256`*^9, 
   3.950115370383644*^9}, {3.950115417081648*^9, 3.9501154267026176`*^9}, {
   3.950115573407715*^9, 3.950115582230665*^9}, {3.9501156667182903`*^9, 
   3.950115669899296*^9}, {3.9501157184259377`*^9, 3.9501157215218296`*^9}, {
   3.9501158872416763`*^9, 3.950116009318878*^9}, 3.950116234859516*^9, {
   3.9501169477814503`*^9, 3.9501169955511*^9}, {3.950117067772461*^9, 
   3.9501170715073757`*^9}, {3.9501196126755257`*^9, 3.950119618199278*^9}, {
   3.9501197021029224`*^9, 3.950119715683922*^9}, {3.9501200394491024`*^9, 
   3.950120049769491*^9}, {3.9501200882331753`*^9, 3.950120137060177*^9}, {
   3.9501210769082623`*^9, 3.950121086375183*^9}, {3.9501211785394993`*^9, 
   3.950121190177267*^9}, {3.950121253509428*^9, 3.9501212980828648`*^9}, {
   3.9501214815949783`*^9, 3.9501214948521347`*^9}, {3.9501215956452675`*^9, 
   3.950121601591522*^9}, {3.9501216994933834`*^9, 3.9501218169024525`*^9}, {
   3.9501218476367397`*^9, 3.950121850886259*^9}, {3.9501219430139084`*^9, 
   3.95012197673102*^9}, {3.950122032958517*^9, 3.9501220358920803`*^9}, {
   3.9501220723389893`*^9, 3.9501220910839386`*^9}, {3.950122266262539*^9, 
   3.950122272625925*^9}, {3.9501223321551495`*^9, 3.950122338791811*^9}, {
   3.9501227063246536`*^9, 3.950122712381508*^9}, 3.9501228540854397`*^9, {
   3.950122906028803*^9, 3.9501229136090145`*^9}, {3.9501229436677437`*^9, 
   3.9501229655545425`*^9}, {3.9501239982201576`*^9, 
   3.9501240036043015`*^9}, {3.95012423792523*^9, 3.950124239516304*^9}, 
   3.95012577446447*^9, {3.950259173539116*^9, 3.9502591921420326`*^9}, {
   3.9507048671337337`*^9, 3.9507049363710995`*^9}, {3.950704967386076*^9, 
   3.950705025462202*^9}, {3.950705124296425*^9, 3.9507051293010197`*^9}},
 CellLabel->
  "(Local) In[73]:=",ExpressionUUID->"dd287e2d-df6c-e04c-9b11-5ec12a06b989"]
}, Closed]],

Cell[CellGroupData[{

Cell["Dualizes full star-shaped quivers", "Subsubsection",
 CellChangeTimes->{3.9651065276587315`*^9, 
  3.9651065984648705`*^9},ExpressionUUID->"92134cd2-2f43-0c4a-af8c-\
30bbba498ec5"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including matrix of ranks, FIs, chirals and \
information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of all good frames and the associated frame-wise FI parameters, \
deltas, and chirals."
}], "Text",
 CellChangeTimes->{{3.949512360050007*^9, 3.949512394725071*^9}, {
   3.949513001819708*^9, 3.949513045698124*^9}, {3.949525939337553*^9, 
   3.9495259982341347`*^9}, {3.9500150711013145`*^9, 
   3.9500150717958965`*^9}, {3.9500156366977806`*^9, 
   3.9500156391772747`*^9}, {3.950169407284294*^9, 3.9501694176269283`*^9}, {
   3.950169448891781*^9, 3.9501695209959335`*^9}, {3.9513950781470165`*^9, 
   3.951395121429079*^9}, {3.9651065255371227`*^9, 3.965106526278656*^9}, {
   3.9651071868998146`*^9, 3.9651071880731144`*^9}, 
   3.9652650846337624`*^9},ExpressionUUID->"f137570e-d47a-2c44-a274-\
a6528a263007"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dualizeStarShaped", "[", 
    RowBox[{"initialStarQuiver_", ",", "betaBool_"}], "]"}], ":=", "\n", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"starQuiver", "=", 
        RowBox[{"initialStarQuiver", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"starFI", "=", 
        RowBox[{"initialStarQuiver", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"starDelta", "=", 
        RowBox[{"initialStarQuiver", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"starSing", "=", 
        RowBox[{"initialStarQuiver", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", "listBadQuiver", ",", 
       "listGoodQuiver", ",", "workingQuiver", ",", "workingFI", ",", 
       "workingDelta", ",", "workingSing", ",", "looper", ",", 
       "listAllCentralQuivers", ",", "workingGoodCentral", ",", "listAll"}], 
      "}"}], ",", "\t", "\n", "\t", "\n", "\t", 
     RowBox[{
      RowBox[{"listBadQuiver", "=", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "starQuiver", ",", "starFI", ",", "starDelta", ",", "starSing"}], 
         "}"}], "}"}]}], ";", "\n", "\t", "\n", "\t", 
      RowBox[{"listGoodQuiver", "=", 
       RowBox[{"{", "}"}]}], ";", "\n", "\t", "\n", "\t", 
      RowBox[{"workingQuiver", "=", "starQuiver"}], ";", "\n", "\t", 
      RowBox[{"workingFI", "=", "starFI"}], ";", "\n", "\t", 
      RowBox[{"workingDelta", "=", "starDelta"}], ";", "\n", "\t", 
      RowBox[{"workingSing", "=", "starSing"}], ";", "\n", "\t", "\n", "\t", 
      RowBox[{"looper", "=", "True"}], ";", "\n", "\t", 
      RowBox[{"While", "[", 
       RowBox[{"looper", ",", "\n", "\t\t", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Not", "[", 
            RowBox[{"goodBad", "[", 
             RowBox[{"{", 
              RowBox[{
              "workingQuiver", ",", "workingFI", ",", "workingDelta", ",", 
               "workingSing"}], "}"}], "]"}], "]"}], ",", "\n", "\t\t\t", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"Not", "[", 
               RowBox[{"goodBadCentral", "[", "workingQuiver", "]"}], "]"}], 
              ",", "\n", "\t\t\t\t", 
              RowBox[{
               RowBox[{"listAllCentralQuivers", "=", 
                RowBox[{"dualizeCentral", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                   "workingQuiver", ",", "workingFI", ",", "workingDelta", 
                    ",", "workingSing"}], "}"}], ",", "betaBool"}], "]"}]}], 
               ";"}], ",", "\n", "\t\t\t\t", 
              RowBox[{
               RowBox[{"listAllCentralQuivers", "=", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                  "workingQuiver", ",", "workingFI", ",", "workingDelta", ",",
                    "workingSing"}], "}"}], "}"}]}], ";"}]}], "\n", "\t\t\t", 
             "]"}], ";", "\n", "\t\t\t", "\n", "\t\t\t", 
            RowBox[{"Do", "[", "\n", "\t\t\t\t", 
             RowBox[{
              RowBox[{
               RowBox[{"workingGoodCentral", "=", 
                RowBox[{"listAllCentralQuivers", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ";", "\n", "\t\t\t\t", 
               RowBox[{"listAll", "=", 
                RowBox[{"dualizeTailsGoodCentral", "[", 
                 RowBox[{"workingGoodCentral", ",", "betaBool"}], "]"}]}], 
               ";", "\n", "\t\t\t\t", 
               RowBox[{"Do", "[", "\n", "\t\t\t\t\t", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{"goodBad", "[", 
                    RowBox[{"listAll", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "\n", 
                    "\t\t\t\t\t\t", 
                    RowBox[{
                    RowBox[{"listBadQuiver", "=", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"listBadQuiver", ",", 
                    RowBox[{"listAll", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
                    "\n", "\t\t\t\t\t\t", 
                    RowBox[{
                    RowBox[{"listGoodQuiver", "=", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"listGoodQuiver", ",", 
                    RowBox[{"listAll", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";"}]}], "\n", 
                   "\t\t\t\t\t", "]"}], ";"}], "\n", "\t\t\t\t", ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Flatten", "/@", "listAll"}], "]"}]}], "}"}]}], 
                "]"}], ";"}], "\n", "\t\t\t", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"Flatten", "/@", "listAllCentralQuivers"}], "]"}]}], 
               "}"}]}], "]"}], ";"}], ",", "\n", "\t\t\t", 
           RowBox[{
            RowBox[{"listGoodQuiver", "=", 
             RowBox[{"{", 
              RowBox[{
              "workingQuiver", ",", "workingFI", ",", "workingDelta", ",", 
               "workingSing"}], "}"}]}], ";"}]}], "\n", "\t\t", "]"}], ";", 
         "\n", "\t\t", "\n", "\t\t", 
         RowBox[{"listBadQuiver", "=", 
          RowBox[{"Delete", "[", 
           RowBox[{"listBadQuiver", ",", "1"}], "]"}]}], ";", "\n", "\t\t", 
         "\n", "\t\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "listBadQuiver", "]"}], ">", "0"}], ",", 
           "\n", "\t\t\t", 
           RowBox[{
            RowBox[{"workingQuiver", "=", 
             RowBox[{"listBadQuiver", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t\t\t", 
            RowBox[{"workingFI", "=", 
             RowBox[{"listBadQuiver", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", "\n", "\t\t\t", 
            RowBox[{"workingDelta", "=", 
             RowBox[{"listBadQuiver", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ";", "\n", "\t\t\t", 
            RowBox[{"workingSing", "=", 
             RowBox[{"listBadQuiver", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "4"}], "]"}], "]"}]}], ";", "\n", "\t\t\t", 
            RowBox[{"looper", "=", "True"}], ";"}], ",", "\n", "\t\t\t", 
           RowBox[{
            RowBox[{"looper", "=", "False"}], ";"}]}], "\t\t", "\n", "\t\t", 
          "]"}], ";"}]}], "\n", "\t", "]"}], ";", "\n", "\t", "\n", "\t", 
      "listGoodQuiver"}]}], "\n", "\t", "\n", "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.949512398359726*^9, 3.949512437418951*^9}, {
   3.9495125485955677`*^9, 3.949512552624977*^9}, {3.9495128087422028`*^9, 
   3.9495128088131504`*^9}, {3.949512967775711*^9, 3.949512969671774*^9}, {
   3.949521259863823*^9, 3.9495213775587654`*^9}, {3.9495214321218853`*^9, 
   3.949521480924938*^9}, {3.9495215290971756`*^9, 3.949521546014885*^9}, {
   3.9495215821283092`*^9, 3.94952159907946*^9}, 3.9495216439495983`*^9, {
   3.9495217876184273`*^9, 3.949522083960701*^9}, {3.9495221258107033`*^9, 
   3.949522130716255*^9}, {3.949522170943804*^9, 3.949522251602848*^9}, {
   3.949522366731138*^9, 3.9495223712960567`*^9}, {3.9495224688650455`*^9, 
   3.9495224965836945`*^9}, {3.9495225656305637`*^9, 
   3.9495226359329243`*^9}, {3.9495227129656086`*^9, 
   3.9495228349693584`*^9}, {3.9495229951154976`*^9, 
   3.9495230003379173`*^9}, {3.949523088176279*^9, 3.9495230900075836`*^9}, 
   3.9495231579654713`*^9, {3.9495233351315346`*^9, 3.9495233376975975`*^9}, {
   3.9495234150453396`*^9, 3.9495234495114384`*^9}, 3.949524080500906*^9, {
   3.949524192497219*^9, 3.949524380143547*^9}, 3.949524417668106*^9, {
   3.9495246431617775`*^9, 3.949524653215597*^9}, {3.9495247246671104`*^9, 
   3.949524860049019*^9}, {3.9495248958737087`*^9, 3.949524896088257*^9}, {
   3.9495249470360966`*^9, 3.9495250415854053`*^9}, {3.949525404261339*^9, 
   3.949525454626375*^9}, {3.9495255879256954`*^9, 3.949525704305706*^9}, {
   3.9495260199871483`*^9, 3.9495260205031033`*^9}, 3.9495266610583897`*^9, 
   3.9495267430089455`*^9, {3.9495269356257935`*^9, 3.9495269398102074`*^9}, {
   3.9495270282391853`*^9, 3.9495271545707855`*^9}, {3.949527185423189*^9, 
   3.9495272188117065`*^9}, {3.9495670077263737`*^9, 
   3.9495670110753937`*^9}, {3.9497542749280167`*^9, 
   3.9497543172085896`*^9}, {3.9497543690146427`*^9, 3.949754369655588*^9}, {
   3.949754466252594*^9, 3.9497545377836666`*^9}, {3.9497546302879925`*^9, 
   3.9497547061094456`*^9}, {3.9497547738644695`*^9, 
   3.9497549631596622`*^9}, {3.94975499991778*^9, 3.9497551388723583`*^9}, {
   3.949755171611305*^9, 3.949755172322855*^9}, {3.949755218277254*^9, 
   3.9497552229404354`*^9}, {3.9497552723384933`*^9, 
   3.9497552756978683`*^9}, {3.9497553135145054`*^9, 
   3.9497553172210083`*^9}, {3.949755490508415*^9, 3.9497555436489506`*^9}, {
   3.949755835060873*^9, 3.9497559921769238`*^9}, {3.9497560299925632`*^9, 
   3.9497560448983345`*^9}, 3.9497560986253433`*^9, {3.9497561719473553`*^9, 
   3.949756339379553*^9}, {3.9497563868689613`*^9, 3.949756391481491*^9}, {
   3.9497594599496307`*^9, 3.9497595846121216`*^9}, {3.949759707633379*^9, 
   3.949759707793089*^9}, {3.949759746296919*^9, 3.9497597931989956`*^9}, {
   3.949759825851856*^9, 3.949759827495022*^9}, {3.9497599103032455`*^9, 
   3.9497599363006573`*^9}, 3.949760133870886*^9, {3.949760403445423*^9, 
   3.949760446285845*^9}, {3.949760561588562*^9, 3.9497606267122555`*^9}, {
   3.949760883905552*^9, 3.9497609172234173`*^9}, {3.949760951348114*^9, 
   3.9497609521871166`*^9}, 3.9497613012408752`*^9, {3.949761377191532*^9, 
   3.9497613860307827`*^9}, {3.949761478766447*^9, 3.9497614845281105`*^9}, {
   3.949761772723192*^9, 3.949761773049076*^9}, {3.949761878935526*^9, 
   3.949761923673752*^9}, {3.9497620524671535`*^9, 3.949762091199356*^9}, {
   3.9497621630295296`*^9, 3.9497622003814926`*^9}, {3.9497622509273167`*^9, 
   3.9497623075731945`*^9}, {3.949762459652149*^9, 3.949762531157589*^9}, {
   3.9497630253329144`*^9, 3.9497630352309875`*^9}, {3.9497631377709656`*^9, 
   3.9497631412169113`*^9}, {3.9500135521895103`*^9, 3.950013554410408*^9}, {
   3.9500136969681625`*^9, 3.950013700240368*^9}, {3.9500140620577774`*^9, 
   3.950014068265848*^9}, 3.9500141426680717`*^9, {3.950015275342827*^9, 
   3.950015288268976*^9}, {3.9500155327036953`*^9, 3.950015571584507*^9}, {
   3.9500157234369907`*^9, 3.9500157819101715`*^9}, {3.9500190596875*^9, 
   3.950019121111149*^9}, {3.950019298942915*^9, 3.9500193052213287`*^9}, {
   3.9500194258530235`*^9, 3.9500194277874393`*^9}, 3.950019459837303*^9, {
   3.9501229253747063`*^9, 3.950122931936474*^9}, {3.950122975270134*^9, 
   3.9501231474274616`*^9}, {3.950123182758583*^9, 3.950123186137434*^9}, {
   3.950123220958187*^9, 3.9501232246459236`*^9}, {3.950123274382139*^9, 
   3.950123455831194*^9}, {3.9501235106190815`*^9, 3.950123551301737*^9}, {
   3.9501242637243576`*^9, 3.950124265662134*^9}, {3.9501243670583115`*^9, 
   3.950124370317705*^9}, {3.9501244406778774`*^9, 3.9501244724842625`*^9}, {
   3.9501245712665215`*^9, 3.950124594697132*^9}, {3.950124629526327*^9, 
   3.9501246370003986`*^9}, {3.950124681793394*^9, 3.9501246908648624`*^9}, {
   3.950124742923828*^9, 3.950124743068001*^9}, {3.9501247740215054`*^9, 
   3.950124775427223*^9}, {3.950124942442795*^9, 3.950124968676462*^9}, {
   3.950125016952755*^9, 3.950125020606001*^9}, {3.950125093836195*^9, 
   3.9501250954120216`*^9}, {3.9501251541931553`*^9, 3.950125173260668*^9}, {
   3.9501252422140903`*^9, 3.950125245373356*^9}, {3.9501254778887978`*^9, 
   3.9501254780458736`*^9}, {3.9501256499890614`*^9, 3.9501256557247295`*^9}, 
   3.950125693083828*^9, {3.9501261989220104`*^9, 3.9501263091007977`*^9}, {
   3.9501263431554413`*^9, 3.9501263538989735`*^9}, {3.95012639597686*^9, 
   3.9501264265232544`*^9}, {3.9501272122702904`*^9, 
   3.9501272153487034`*^9}, {3.950259204088726*^9, 3.950259236622841*^9}, {
   3.9507051404964046`*^9, 3.9507051748813515`*^9}, {3.950705278403719*^9, 
   3.9507053333934383`*^9}, {3.950705799878252*^9, 3.950705801909855*^9}, {
   3.9507065470824738`*^9, 3.950706563311548*^9}, {3.9507065969502296`*^9, 
   3.9507066523901405`*^9}, {3.9507067326708965`*^9, 3.950706753009615*^9}, {
   3.950706831305969*^9, 3.9507068415995255`*^9}, {3.9507069308406506`*^9, 
   3.950706945472275*^9}, {3.950707080907295*^9, 3.950707116380352*^9}, {
   3.9507071556701145`*^9, 3.950707168650404*^9}, {3.9507072685015907`*^9, 
   3.950707283863373*^9}, {3.951136074621567*^9, 3.9511360777165623`*^9}, {
   3.951136184099413*^9, 3.951136186718767*^9}, {3.951136297857067*^9, 
   3.951136305315117*^9}, {3.9512069454101505`*^9, 3.9512069638297424`*^9}, {
   3.9513710608979263`*^9, 3.9513710633674393`*^9}, {3.9651067252421055`*^9, 
   3.965106728296957*^9}},
 CellLabel->
  "(Local) In[74]:=",ExpressionUUID->"c86370e7-d773-cb4f-9ae1-37bffb66e839"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Cleaning up chirals and pruning frames", "Subsection",
 CellChangeTimes->{{3.9513932801502724`*^9, 3.9513932990015373`*^9}, 
   3.965107190609976*^9},ExpressionUUID->"3e56086d-30b9-5e4b-a28b-\
9c5339d83dd7"],

Cell[CellGroupData[{

Cell["Removes pairs of {x,-x} appearing in a list", "Subsubsection",
 CellChangeTimes->{3.9651065405077705`*^9, 
  3.9651065961897297`*^9},ExpressionUUID->"b64e6f34-d375-d842-b18e-\
6cb5eec8d257"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Any list, considered to be the chirals for a particular frame here.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List with pairs of the type {x,-x} removed, implementing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["s", "b"], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["s", "b"], "(", 
      RowBox[{"-", "x"}], ")"}]}], "=", "1"}], TraditionalForm]],
  ExpressionUUID->"494e5451-064f-f24c-93de-1c9ee5378ec5"],
 " for the chirals."
}], "Text",
 CellChangeTimes->{{3.955117229454891*^9, 3.955117322593191*^9}, {
  3.965106538415577*^9, 3.965106538778227*^9}, {3.9651071939057236`*^9, 
  3.9651071950533752`*^9}},ExpressionUUID->"2c8746ff-5f12-6e48-88cf-\
eae8d512288e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"implementIdentity", "[", "list_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{"{", "}"}]}], ",", "ctr", ",", "temp", ",", "pos"}], "}"}], 
    ",", "\n", "\t", 
    RowBox[{
     RowBox[{"Do", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"out", ",", 
            RowBox[{"-", 
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"out", "=", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"out", ",", 
              RowBox[{"-", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", "1", ",", "1"}], 
             "]"}]}], ";"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"out", "=", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"out", ",", 
              RowBox[{"list", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], "\n", 
         "\t\t", "]"}], ";"}], "\n", "\t", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ";", "\n", 
     "\t", "out"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9551150619378185`*^9, 3.95511509135524*^9}, {
   3.955115243259186*^9, 3.9551152850551147`*^9}, {3.9551154010240326`*^9, 
   3.955115406860052*^9}, {3.955115898583025*^9, 3.9551161742447605`*^9}, {
   3.9551162215728645`*^9, 3.955116257707905*^9}, 3.9551163156765366`*^9, {
   3.955116744475239*^9, 3.9551168204078846`*^9}, {3.955116959365593*^9, 
   3.9551170060206985`*^9}, {3.9551170695646973`*^9, 3.955117079282528*^9}, {
   3.955117152857973*^9, 3.955117153340149*^9}, 3.955117390998911*^9},
 CellLabel->
  "(Local) In[75]:=",ExpressionUUID->"d2c40a65-f07d-f646-818f-bf05b9f88700"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Applies the constraint from the delta functions and deletes non-participating \
chirals\
\>", "Subsubsection",
 CellChangeTimes->{3.9651065487451706`*^9, 3.965106579046957*^9, 
  3.9651071966352158`*^9},ExpressionUUID->"0b9fa851-726a-3047-9cd6-\
76cc7b4556ea"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including the matrix of ranks, FI parameters, \
chirals, and the information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": Full-star-shaped quiver with the constraints from the input delta \
functions applied on the chirals. It also removes chirals whose negative also \
appear implementing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["s", "b"], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["s", "b"], "(", 
      RowBox[{"-", "x"}], ")"}]}], "=", "1"}], TraditionalForm]],
  ExpressionUUID->"d9daffe9-5c16-b747-8324-e9caaf73692c"],
 "."
}], "Text",
 CellChangeTimes->{{3.951395127517498*^9, 3.9513952886594677`*^9}, {
  3.96510654707279*^9, 3.9651065473793964`*^9}, {3.9651071977118225`*^9, 
  3.9651071997615166`*^9}},ExpressionUUID->"70d74289-4152-0842-a14c-\
8d8f0daf186e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltApplySingClean", "[", "quiverInput_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"deltaArgs", ",", "tempSings", ",", "solFI", ",", "sings"}], 
     "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"deltaArgs", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"quiverInput", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "_\[Delta]", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "===", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"quiverInput", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "}"}], ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"quiverInput", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "]"}]}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"tempSings", "=", 
      RowBox[{"quiverInput", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"solFI", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"deltaArgs", "==", "0"}], ",", 
         RowBox[{"DeleteElements", "[", 
          RowBox[{
           RowBox[{"Variables", "[", "deltaArgs", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "Q"}], "}"}]}], "]"}]}], "]"}], "//", 
       "Quiet"}]}], ";", "\n", "\t", 
     RowBox[{"tempSings", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"solFI", "===", 
          RowBox[{"{", "}"}]}], ",", "tempSings", ",", 
         RowBox[{"tempSings", "/.", 
          RowBox[{"solFI", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "//", "Simplify"}]}], 
     ";", "\n", "\t", 
     RowBox[{"sings", "=", 
      RowBox[{
       RowBox[{"implementIdentity", "[", "tempSings", "]"}], "//", "Sort"}]}],
      ";", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"quiverInput", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"quiverInput", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"quiverInput", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "sings"}], "}"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.951385195672806*^9, 3.9513852241524773`*^9}, {
   3.9513852543832054`*^9, 3.9513852699344807`*^9}, {3.951385304801544*^9, 
   3.9513853791105766`*^9}, {3.9513854368127174`*^9, 
   3.9513854838010025`*^9}, {3.9513855183690147`*^9, 
   3.9513856261130447`*^9}, {3.951385656444235*^9, 3.95138570179018*^9}, {
   3.9513858736163845`*^9, 3.951385877854225*^9}, {3.951386344030903*^9, 
   3.951386472362013*^9}, 3.9513865548128376`*^9, 3.951387568448681*^9, {
   3.9513913923829384`*^9, 3.9513914726242447`*^9}, {3.9513915382092495`*^9, 
   3.9513915629253635`*^9}, {3.951391775560192*^9, 3.9513917764760723`*^9}, {
   3.951391947195923*^9, 3.9513920074260883`*^9}, {3.9513920877835865`*^9, 
   3.9513920935074005`*^9}, 3.9513925636567993`*^9, {3.955088333030384*^9, 
   3.9550883567055225`*^9}, {3.955117329291008*^9, 3.955117365502655*^9}, 
   3.9551173958062744`*^9, {3.9560272105349083`*^9, 3.9560272152476273`*^9}, {
   3.956027520848921*^9, 3.9560275886224327`*^9}, {3.956027621564392*^9, 
   3.956027622885687*^9}, {3.965203166994837*^9, 3.965203187991186*^9}, {
   3.9652047860535126`*^9, 3.965204826624565*^9}, {3.9652053326633625`*^9, 
   3.965205335402975*^9}, {3.9652075994641914`*^9, 3.9652076031800327`*^9}, 
   3.965208999629345*^9},
 CellLabel->
  "(Local) In[76]:=",ExpressionUUID->"e83d454c-82cc-2541-ae5a-b065d3b8b8d1"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Checks if the quiver is consistent according to the updated electric algorithm\
\>", "Subsubsection",
 CellChangeTimes->{{3.9651065626818924`*^9, 
  3.9651065839136105`*^9}},ExpressionUUID->"fc0862dd-6fc7-6147-a4a9-\
689d21e64d15"],

Cell[TextData[{
 "Checks that 1) the delta constraints are solved by the FI parameters \
(equivalent to checking if the delta conditions impose a constraint m or Q), \
and 2) there is no divergent singlet (one with value \[ImaginaryI]Q/2).",
 StyleBox["\nInput",
  FontVariations->{"Underline"->True}],
 ": Full star-shaped quiver, including the matrix of ranks, FI parameters, \
chirals, and the information about deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True if the quiver is consistent, otherwise False."
}], "Text",
 CellChangeTimes->{{3.9513952927809467`*^9, 3.9513955467100983`*^9}, {
   3.9651065599157887`*^9, 3.965106591913786*^9}, 
   3.9651072008634567`*^9},ExpressionUUID->"4fcfca8d-27a1-9e4d-b624-\
826cdf8cd86a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frameChecker", "[", "quiverInput_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ret", "=", "True"}], ",", "deltaArgs", ",", "FIsol", ",", 
      "divSing"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"deltaArgs", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"quiverInput", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "_\[Delta]", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "===", 
         RowBox[{"1", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"quiverInput", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "}"}]}]}], 
        ",", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"quiverInput", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "]"}]}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "deltaArgs", "]"}], "!=", "0"}], ",", "\n", 
       "\t\t", 
       RowBox[{
        RowBox[{"FIsol", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"deltaArgs", "==", "0"}], ",", 
            RowBox[{"DeleteElements", "[", 
             RowBox[{
              RowBox[{"Variables", "[", "deltaArgs", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "Q"}], "}"}]}], "]"}]}], "]"}], "//", 
          "Quiet"}]}], ";", "\n", "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"FIsol", "==", 
           RowBox[{"{", "}"}]}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"ret", "=", "False"}], ";"}]}], "\n", "\t\t", "]"}], ";", 
        "\n", "\t\t", 
        RowBox[{"divSing", "=", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"quiverInput", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "//", "Simplify"}], ",", 
           FractionBox[
            RowBox[{"I", " ", "Q"}], "2"]}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{"divSing", ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"ret", "=", "False"}], ";"}]}], "\n", "\t\t", "]"}], 
        ";"}]}], "\n", "\t", "]"}], ";", "\n", "\t", "ret"}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.9513796596698685`*^9, 3.951379687599375*^9}, {
   3.951384846148342*^9, 3.9513848832363243`*^9}, {3.9513850147209015`*^9, 
   3.951385053677759*^9}, {3.9513851008591366`*^9, 3.9513851138894234`*^9}, {
   3.951385174000986*^9, 3.9513851753855667`*^9}, {3.951386294413204*^9, 
   3.951386319004612*^9}, {3.9513876795151863`*^9, 3.951387680730736*^9}, {
   3.9513879722948647`*^9, 3.951388068860737*^9}, {3.951389203103262*^9, 
   3.9513892671113644`*^9}, {3.9513892982466087`*^9, 
   3.9513893133760414`*^9}, {3.9513894264028473`*^9, 3.951389499740963*^9}, {
   3.9513895677912083`*^9, 3.95138956843565*^9}, {3.9513896133808327`*^9, 
   3.951389615455555*^9}, {3.9513907645910244`*^9, 3.951390768004921*^9}, {
   3.9513912380482807`*^9, 3.9513912426314163`*^9}, 3.951392360020733*^9, {
   3.9513925576477757`*^9, 3.9513925590676823`*^9}, {3.965202586971346*^9, 
   3.9652025932148952`*^9}, {3.965202821498808*^9, 3.96520282159894*^9}, 
   3.9652048492387085`*^9, {3.9652052948242626`*^9, 3.965205297077009*^9}},
 CellLabel->
  "(Local) In[77]:=",ExpressionUUID->"3263dc12-6577-5d4d-b1d3-45a928cd124b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Prunes the input list of frames according to the electric algorithm after \
applying the delta conditions and cleaning up the chirals\
\>", "Subsubsection",
 CellChangeTimes->{{3.965106568716816*^9, 3.9651065713722057`*^9}, 
   3.9651072022238846`*^9, {3.965107989603319*^9, 
   3.96510799551626*^9}},ExpressionUUID->"bb4ec132-4b45-1945-9bde-\
1e6091118308"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": List of star-shaped quivers with their associated FI parameters, deltas, \
and chirals.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of all good star-shaped quiver along with their associated FI \
parameters, deltas, and chirals, such that the individual frames are \
consistent with the ",
 StyleBox["updated",
  FontSlant->"Italic"],
 " electric algorithm."
}], "Text",
 CellChangeTimes->{{3.9513955499462967`*^9, 3.951395704414652*^9}, {
   3.9513962325981274`*^9, 3.9513962454377327`*^9}, 3.9651065669784355`*^9, {
   3.9651072034298*^9, 
   3.9651072043613186`*^9}},ExpressionUUID->"f5d0940e-8eef-ca47-b4ff-\
76865a96e8ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"framePruner", "[", "prelimFrameList_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"goodFrames", "=", 
       RowBox[{"{", "}"}]}], ",", "frame"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"Do", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"frame", "=", 
         RowBox[{"deltApplySingClean", "[", 
          RowBox[{"prelimFrameList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"frameChecker", "[", "frame", "]"}], ",", "\n", "\t\t\t", 
          RowBox[{
           RowBox[{"goodFrames", "=", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"goodFrames", ",", "frame"}], "]"}]}], ";"}]}], "\n", 
         "\t\t", "]"}], ";"}], "\n", "\t", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "prelimFrameList", "]"}]}], "}"}]}], "]"}], 
     ";", "\n", "\t", "goodFrames"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.951379594886572*^9, 3.9513796326254025`*^9}, {
   3.9513900829898987`*^9, 3.951390177237808*^9}, {3.9513903871366043`*^9, 
   3.9513903970868473`*^9}, {3.951390823260021*^9, 3.951390926322994*^9}, 
   3.9513925516983376`*^9, {3.956027085110224*^9, 3.956027088694216*^9}, {
   3.9560271305187817`*^9, 3.95602713127351*^9}, 3.9560276023996468`*^9},
 CellLabel->
  "(Local) In[78]:=",ExpressionUUID->"1af398ec-d2b7-ca4a-b869-593a7d4b05cc"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Producing the output", "Subsection",
 CellChangeTimes->{{3.9651067535649815`*^9, 
  3.9651067642085075`*^9}},ExpressionUUID->"4543ab2c-5a11-de48-af57-\
666bb448327f"],

Cell[CellGroupData[{

Cell["\<\
Checks if the input frame corresponds to a Wess--Zumino model (free chirals)\
\>", "Subsubsection",
 CellChangeTimes->{{3.965106891065689*^9, 
  3.965106918503563*^9}},ExpressionUUID->"3e7b586e-ebfc-3a4f-95b6-\
1eafd284eb25"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": A full frame (matrix of ranks, matrix of FI parameters, Dirac deltas, and \
chirals).\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True/False."
}], "Text",
 CellChangeTimes->{{3.965106925445261*^9, 3.96510697757992*^9}, {
  3.965107242040142*^9, 3.9651072492161846`*^9}, {3.9651075477287693`*^9, 
  3.965107548032583*^9}, {3.9651138581562786`*^9, 
  3.9651138595408688`*^9}},ExpressionUUID->"ecc7e06d-1f4a-ab44-ad27-\
764620d78be1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"freeFrameQ", "[", "frame_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "frameMatDim", "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"frameMatDim", "=", 
      RowBox[{"Dimensions", "[", 
       RowBox[{"frame", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"frame", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "==", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"frameMatDim", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"frameMatDim", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", "\n", 
       "\t\t", "True", ",", "\n", "\t\t", "False"}], "\n", "\t", "]"}], 
     ";"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9621067223605785`*^9, 3.9621067706256676`*^9}, {
  3.96210696631814*^9, 3.962106999023266*^9}, {3.9621070508667507`*^9, 
  3.9621070595677185`*^9}, {3.9621071048287354`*^9, 3.962107105708927*^9}, {
  3.9621071765799255`*^9, 3.9621071906127777`*^9}},
 CellLabel->
  "(Local) In[79]:=",ExpressionUUID->"200bbf76-e3c2-3748-9a6b-3a8c445e1c0c"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Computes the conjugate puncture associated to a series of nilpotent vevs \
encoded in the Dirac deltas\
\>", "Subsubsection",
 CellChangeTimes->{{3.965107260969204*^9, 3.965107284363533*^9}, {
  3.965107394187046*^9, 
  3.9651074300258007`*^9}},ExpressionUUID->"a4fa8cf0-6d9b-764e-8f51-\
775a5b0db04a"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Product of Dirac deltas \[Delta]( ... ) along with the \
\[OpenCurlyDoubleQuote]N\[CloseCurlyDoubleQuote] of su(N) of the \
corresponding theory.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": The conjugate puncture as a partition of N, and the number of Dirac delta \
functions."
}], "Text",
 CellChangeTimes->{{3.965107287114996*^9, 3.9651073548970757`*^9}, {
  3.965107432163006*^9, 3.9651074483949013`*^9}, {3.9651075402642117`*^9, 
  3.965107542420027*^9}, {3.965120768835348*^9, 
  3.965120770625826*^9}},ExpressionUUID->"e68b2235-60b0-b742-8437-\
9b57c7d989d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deltaData", "[", 
   RowBox[{"deltas_", ",", "No_"}], "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"deltaArg", ",", "mCoeff", ",", "jordanList", ",", "conjPunc"}], 
     "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"deltaArg", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"deltas", ",", "_\[Delta]", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "===", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"deltas", "/.", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "}"}], ",", 
        RowBox[{"Cases", "[", 
         RowBox[{"deltas", ",", 
          RowBox[{
           RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "]"}]}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"mCoeff", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"deltaArg", ",", "m"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"jordanList", "=", 
      RowBox[{"jordanBlocks", "[", "mCoeff", "]"}]}], ";", "\n", "\t", 
     RowBox[{"conjPunc", "=", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Length", "/@", "jordanList"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"No", "-", 
              RowBox[{"Length", "[", 
               RowBox[{"Flatten", "[", "jordanList", "]"}], "]"}]}]}], 
            "}"}]}], "]"}]}], "]"}], "//", "Flatten"}]}], ";", "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"conjPunc", ",", 
       RowBox[{"Length", "[", "deltaArg", "]"}]}], "}"}]}]}], "\n", 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.962105854262911*^9, 3.9621058997835693`*^9}, {
   3.962106379478071*^9, 3.9621065669676857`*^9}, {3.9621065970788*^9, 
   3.9621066723419876`*^9}, {3.9651068459618664`*^9, 3.965106849057926*^9}, {
   3.9651208860589943`*^9, 3.9651208893024025`*^9}, {3.9651209302914925`*^9, 
   3.965120946106888*^9}, 3.965121180204897*^9, {3.965187851401926*^9, 
   3.9651878547199802`*^9}, {3.965187905505829*^9, 3.9651879387011356`*^9}, {
   3.9652048614767056`*^9, 3.9652048770380917`*^9}, {3.9652050374528065`*^9, 
   3.9652050450183964`*^9}, {3.9652051336397114`*^9, 
   3.9652051693691006`*^9}, {3.9652052192612114`*^9, 3.965205221934023*^9}, {
   3.9652054053565273`*^9, 3.965205420662552*^9}},
 CellLabel->
  "(Local) In[80]:=",ExpressionUUID->"20147ecc-f273-9d4d-9acb-27b711396163"]
}, Closed]],

Cell[CellGroupData[{

Cell["Produces the list of non-trivial Jordan blocks", "Subsubsection",
 CellChangeTimes->{{3.9651074708260345`*^9, 3.9651074731988506`*^9}, {
  3.9651075151289845`*^9, 
  3.96510752589398*^9}},ExpressionUUID->"1f4fa676-6d1c-6d4b-97e6-\
e716c9f91846"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": The Coefficient of the parameter m in the arguments of the Dirac deltas.\n\
",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": List of the non-trivial Jordan blocks as the coefficients of m (for \
instance, 4x4 block corresponds to {-3,-1,1,3}, whereas 3x3 corresponds to \
{-2,0,2})."
}], "Text",
 CellChangeTimes->{{3.965107527810112*^9, 
  3.9651076397285595`*^9}},ExpressionUUID->"94e194a1-9367-0345-ae86-\
66324279ef41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jordanBlocks", "[", "mInput_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mCoeffTemp", "=", "mInput"}], ",", "temp", ",", 
      RowBox[{"jordanList", "=", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Min", "[", "mCoeffTemp", "]"}], "!=", "0"}], " ", "&&", " ", 
        RowBox[{"mCoeffTemp", "!=", 
         RowBox[{"{", "}"}]}]}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"temp", "=", 
         RowBox[{"singleJordan", "[", "mCoeffTemp", "]"}]}], ";", "\n", 
        "\t\t", 
        RowBox[{"mCoeffTemp", "=", 
         RowBox[{"temp", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "\t\t", 
        RowBox[{"jordanList", "=", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"jordanList", ",", 
           RowBox[{"temp", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "\n", "\t", 
      "]"}], ";", "\n", "\t", "jordanList"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9621049455858994`*^9, 3.962105015437132*^9}, {
   3.962105077259693*^9, 3.9621051031668606`*^9}, {3.962105149273882*^9, 
   3.9621052306895485`*^9}, {3.9621055545080166`*^9, 3.962105558817522*^9}, 
   3.9621058983340664`*^9, {3.962106280900236*^9, 3.962106325839615*^9}, {
   3.962106402432251*^9, 3.9621064083860264`*^9}, {3.965121030790951*^9, 
   3.9651210490109386`*^9}, {3.9651211065026436`*^9, 3.965121109948807*^9}},
 CellLabel->
  "(Local) In[81]:=",ExpressionUUID->"13f47cf3-fda1-b84f-bf55-074a97fb4af2"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Extracts the largest Jordan block from a list of m coefficient values\
\>", "Subsubsection",
 CellChangeTimes->{{3.9651076588928967`*^9, 
  3.965107672001837*^9}},ExpressionUUID->"591425dd-e2ba-834a-8610-\
86874bd718d5"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": List of coefficients of m in the Dirac deltas.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": The largest Jordan block, and the original list with this block removed."
}], "Text",
 CellChangeTimes->{{3.965107675344986*^9, 3.965107709917219*^9}, {
  3.9651077406490326`*^9, 
  3.965107761346798*^9}},ExpressionUUID->"87c44417-3eb0-7e42-8a1b-\
9f050bf92908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"singleJordan", "[", "list_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"min", ",", "parity", ",", "toRemove", ",", "result"}], "}"}], 
    ",", "\n", "\t", 
    RowBox[{
     RowBox[{"min", "=", 
      RowBox[{"Min", "[", "list", "]"}]}], ";", "\n", "\t", 
     RowBox[{"parity", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "min", "]"}], ",", "EvenQ", ",", "OddQ"}], 
       "]"}]}], ";", "\n", "\t", 
     RowBox[{"toRemove", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Sort", "[", "list", "]"}], ",", "parity"}], "]"}], "]"}]}], 
     ";", "\n", "\t", 
     RowBox[{"result", "=", "list"}], ";", "\n", "\t", 
     RowBox[{"Do", "[", "\n", "\t\t", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"result", ",", 
          RowBox[{"FirstPosition", "[", 
           RowBox[{"result", ",", "elem"}], "]"}]}], "]"}]}], ",", "\n", 
       "\t\t", 
       RowBox[{"{", 
        RowBox[{"elem", ",", "toRemove"}], "}"}]}], "\n", "\t", "]"}], ";", 
     "\n", "\t", 
     RowBox[{"{", 
      RowBox[{"toRemove", ",", "result"}], "}"}]}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9621044282419357`*^9, 3.9621045232029*^9}, {
   3.9621045829936905`*^9, 3.962104637879196*^9}, {3.962104732239128*^9, 
   3.9621047775242023`*^9}, {3.962104818301426*^9, 3.962104821141905*^9}, {
   3.962105117124567*^9, 3.9621051250637226`*^9}, 3.9621051982367554`*^9, 
   3.962105549239706*^9, {3.962105825905218*^9, 3.962105832584358*^9}, {
   3.962106891123207*^9, 3.9621068921716614`*^9}, {3.964860376711073*^9, 
   3.9648604017430153`*^9}, {3.9651067952681484`*^9, 3.9651068141654873`*^9}},
 CellLabel->
  "(Local) In[82]:=",ExpressionUUID->"60b32c73-377a-1948-a82b-91c5078a0b2d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Checks if the input is a 3d ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "4"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2a6d7a9c-2d0c-dc40-872f-f439ef804280"],
 " broken theory"
}], "Subsubsection",
 CellChangeTimes->{{3.965113779709543*^9, 
  3.965113817367544*^9}},ExpressionUUID->"6294bb0e-40d9-b345-ae0c-\
73ec979e1bf5"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": Full list of good frames.\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": True/False."
}], "Text",
 CellChangeTimes->{{3.965113831076227*^9, 
  3.965113853873163*^9}},ExpressionUUID->"61517226-3cbc-094e-8a47-\
549af9a356aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"brokenQ", "[", "newResult_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"noFrames", ",", "noDeltas"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"noFrames", "=", 
      RowBox[{"Length", "[", "newResult", "]"}]}], ";", "\n", "\t", 
     RowBox[{"noDeltas", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"newResult", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "_\[Delta]", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "===", "1"}], 
           ",", 
           RowBox[{
            RowBox[{"newResult", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"newResult", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"\[Delta]", "[", "x_", "]"}], ":>", "x"}]}], "]"}]}], 
          "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "noFrames"}], "}"}]}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"newResult", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "===", 
         "1"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"DeleteDuplicates", "[", "noDeltas", "]"}], "]"}], "===", 
         "1"}]}], ",", "\n", "\t\t", "True", ",", "\n", "\t\t", "False"}], 
      "\n", "\t", "]"}]}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.9651136984220715`*^9, 3.9651137755667706`*^9}, {
  3.9651139174951057`*^9, 3.965114026164377*^9}, {3.965114096325424*^9, 
  3.9651141107279224`*^9}, {3.965114176363844*^9, 3.9651142121729927`*^9}, {
  3.9652049247772503`*^9, 3.96520494039505*^9}},
 CellLabel->
  "(Local) In[83]:=",ExpressionUUID->"ae6b1810-017c-7948-bfa7-51ea60d44fed"]
}, Closed]],

Cell[CellGroupData[{

Cell["Produces the appropriate output", "Subsubsection",
 CellChangeTimes->{{3.965107782120165*^9, 
  3.96510781075708*^9}},ExpressionUUID->"a24c447b-0c87-ab49-9792-\
40c9f36b0e83"],

Cell[TextData[{
 StyleBox["Input",
  FontVariations->{"Underline"->True}],
 ": The initial quiver data\n",
 StyleBox["Output",
  FontVariations->{"Underline"->True}],
 ": Prints the total number of frames, conjugate puncture, the number of \
Dirac deltas (or equivalently, the rank of the residual gauge group), and a \
single good frame. Returns the full information about all the frames."
}], "Text",
 CellChangeTimes->{{3.9652081266022854`*^9, 
  3.9652083012304115`*^9}},ExpressionUUID->"e03ee145-41cd-2c45-9f41-\
764a09a3376a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"output", "[", "inputData_", "]"}], ":=", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "newResult", ",", "numberFrames", ",", "freeQ", ",", "conjPunc", ",", 
      "noDeltas", ",", "No"}], "}"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"No", "=", 
      RowBox[{"inputData", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"newResult", "=", 
      RowBox[{"framePruner", "[", 
       RowBox[{"dualizeStarShaped", "[", 
        RowBox[{"inputData", ",", "1"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{"numberFrames", "=", 
      RowBox[{"Length", "[", "newResult", "]"}]}], ";", "\n", "\t", 
     RowBox[{"freeQ", "=", 
      RowBox[{"freeFrameQ", "[", 
       RowBox[{"newResult", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\n", "\t", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"conjPunc", ",", "noDeltas"}], "}"}], "=", 
      RowBox[{"deltaData", "[", 
       RowBox[{
        RowBox[{"newResult", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", "No"}], "]"}]}], ";", 
     "\n", "\t", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"brokenQ", "[", "newResult", "]"}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<****************************************************************\
**************************************\>\"", "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Input star-shaped quiver: \>\"", ",", 
          RowBox[{"inputData", "//", "draw"}]}], "]"}], ";", "\n", "\t\t", 
        RowBox[{
        "Print", "[", 
         "\"\<****************************************************************\
**************************************\>\"", "]"}], ";", "\n", "\t\t", 
        RowBox[{
        "Print", "[", 
         "\"\<------------------------------------------------------------\>\"\
", "]"}], ";", "\n", "\t\t", 
        RowBox[{
        "Print", "[", 
         "\"\<Viewing this as the \!\(\*SubscriptBox[\(S\), \(1\)]\) theory \
in Eq. (5.8), the associated data as in Eq. (5.9), is as follows: \>\"", 
         "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<- Total number of frames: \>\"", ",", "numberFrames"}], 
         "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<- Associated conjugate puncture: \>\"", ",", "conjPunc"}], 
         "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<- Number of Dirac deltas: \>\"", ",", "noDeltas", ",", 
          "\"\<  \[Implies]  \>\"", ",", "\"\<Rank(H) = \>\"", ",", 
          RowBox[{"No", "-", "noDeltas"}]}], "]"}], ";", "\n", "\t\t", 
        RowBox[{
        "Print", "[", 
         "\"\<------------------------------------------------------------\>\"\
", "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Good frame, \>\"", ",", 
          SubscriptBox[
           RowBox[{"OverTilde", "[", "S", "]"}], "1"], ",", "\"\< : \>\"", 
          ",", 
          RowBox[{
           RowBox[{"newResult", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "//", "draw"}]}], "]"}], ";", 
        "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Dirac deltas: \>\"", ",", 
          RowBox[{"newResult", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], ";", "\n", "\t\t", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Chiral multiplets: \>\"", ",", 
          RowBox[{"newResult", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], ";", "\n", "\t\t", 
        RowBox[{
        "Print", "[", 
         "\"\<****************************************************************\
**************************************\>\"", "]"}], ";"}], ",", "\n", "\t\t", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Not a broken theory! Reconsider the input.\>\"", ",", "Red"}], 
          "]"}], "]"}], ";"}]}], "\n", "\t", "]"}], ";", "\n", "\t", 
     "newResult"}]}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{{3.962103596597595*^9, 3.962103618565235*^9}, {
   3.9621036511218567`*^9, 3.9621037214682846`*^9}, {3.9651067809079227`*^9, 
   3.9651067872042904`*^9}, {3.9651080238255997`*^9, 3.9651081425195637`*^9}, 
   3.9651081835364704`*^9, {3.965108325484289*^9, 3.965108383742428*^9}, {
   3.965113449013483*^9, 3.965113512462242*^9}, {3.9651135754606266`*^9, 
   3.96511360570022*^9}, {3.965113655019205*^9, 3.965113657477972*^9}, {
   3.965114622181282*^9, 3.965114652625271*^9}, {3.9651147048716908`*^9, 
   3.9651147436649895`*^9}, {3.9651147859679756`*^9, 3.96511484787932*^9}, {
   3.965114892877535*^9, 3.9651149158799324`*^9}, {3.9651150025338573`*^9, 
   3.9651152046848087`*^9}, 3.965120526069128*^9, {3.965120566776478*^9, 
   3.9651206359839344`*^9}, {3.9651211927842236`*^9, 3.965121331521984*^9}, {
   3.9651213663563633`*^9, 3.965121421998953*^9}, {3.965121453251562*^9, 
   3.965121465728552*^9}, {3.9651215265210743`*^9, 3.9651215793745537`*^9}, {
   3.9651865435151463`*^9, 3.9651865479290504`*^9}, {3.965186605937258*^9, 
   3.965186661940529*^9}, {3.9651866978794556`*^9, 3.9651867357997627`*^9}, {
   3.965186767477272*^9, 3.9651868830245094`*^9}, {3.9651869442756405`*^9, 
   3.9651870028488235`*^9}, {3.9651870622910175`*^9, 3.96518715444363*^9}, {
   3.965187881185959*^9, 3.965187898198944*^9}, {3.965207419342186*^9, 
   3.965207420304144*^9}, {3.9652081681462936`*^9, 3.965208170960764*^9}, {
   3.9652085519570465`*^9, 3.965208569778969*^9}, {3.9652086255210056`*^9, 
   3.9652086350843945`*^9}, {3.965208699740797*^9, 3.9652087554552803`*^9}, {
   3.965208786175377*^9, 3.965208835309084*^9}, 3.965264791349497*^9},
 CellLabel->
  "(Local) In[84]:=",ExpressionUUID->"7bfebbff-b270-d949-aa88-ffc6a0bcecc0"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Some examples", "Section",
 CellChangeTimes->{{3.95016996363151*^9, 3.9501699645157013`*^9}, {
  3.96520731318849*^9, 
  3.965207315226761*^9}},ExpressionUUID->"639deb0b-24de-5f4c-a191-\
602cede0fb86"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Rho]", "1"], "=", " ", 
    RowBox[{"[", 
     SuperscriptBox["1", "4"], "]"}]}], " ", ",", "  ", 
   RowBox[{
    SubscriptBox["\[Rho]", 
     RowBox[{"2", ",", "3", ",", "4"}]], " ", "=", " ", 
    RowBox[{"[", 
     RowBox[{"3", ",", "1"}], "]"}]}]}], 
  TraditionalForm]], \
"Subsection",ExpressionUUID->"c9841219-6f96-a748-bbcf-9f761580e37f"]], \
"Subsection",
 CellChangeTimes->{
  3.9652714701399345`*^9},ExpressionUUID->"fdd38d3c-9346-0d4c-bf4b-\
80fc8442945f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Input", " ", "your", " ", "initial", " ", "star", " ", "shaped", " ", 
    "quiver", " ", "as", " ", "a", " ", "matrix", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "refer", " ", "to", " ", "the", " ", "\"\<Read me\>\"", " ", "section", 
       " ", "for", " ", "the", " ", "conventions"}], ")"}], "."}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"input", "=", 
     RowBox[{"(", GridBox[{
        {"4", "3", "2", "1"},
        {"4", "1", "0", "0"},
        {"4", "1", "0", "0"},
        {"4", "1", "0", "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Automatically", " ", 
     RowBox[{"implemented", ".", " ", "Change"}], " ", "if", " ", "you", " ", 
     "need", " ", "a", " ", "different", " ", "parameterisation", " ", "of", 
     " ", "the", " ", "FI", " ", 
     RowBox[{"parameters", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"starInput", "=", 
     RowBox[{"{", 
      RowBox[{"input", ",", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{
            SubscriptBox["X", "2"], "+", 
            SubscriptBox["Z", "2"], "+", 
            SubscriptBox["W", "2"], "+", 
            SubscriptBox["Y", "4"]}], 
           RowBox[{
            SubscriptBox["Y", "3"], "-", 
            SubscriptBox["Y", "4"]}], 
           RowBox[{
            SubscriptBox["Y", "2"], "-", 
            SubscriptBox["Y", "3"]}], 
           RowBox[{
            SubscriptBox["Y", "1"], "-", 
            SubscriptBox["Y", "2"]}]},
          {
           RowBox[{
            SubscriptBox["X", "2"], "+", 
            SubscriptBox["Z", "2"], "+", 
            SubscriptBox["W", "2"], "+", 
            SubscriptBox["Y", "4"]}], 
           RowBox[{
            SubscriptBox["W", "1"], "-", 
            SubscriptBox["W", "2"]}], "0", "0"},
          {
           RowBox[{
            SubscriptBox["X", "2"], "+", 
            SubscriptBox["Z", "2"], "+", 
            SubscriptBox["W", "2"], "+", 
            SubscriptBox["Y", "4"]}], 
           RowBox[{
            SubscriptBox["Z", "1"], "-", 
            SubscriptBox["Z", "2"]}], "0", "0"},
          {
           RowBox[{
            SubscriptBox["X", "2"], "+", 
            SubscriptBox["Z", "2"], "+", 
            SubscriptBox["W", "2"], "+", 
            SubscriptBox["Y", "4"]}], 
           RowBox[{
            SubscriptBox["X", "1"], "-", 
            SubscriptBox["X", "2"]}], "0", "0"}
         }], ")"}], ",", "1", ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Set", " ", "the", " ", "second", " ", "argument", " ", "to", " ", "1", 
     " ", "to", " ", "obtain", " ", "the", " ", "full", " ", 
     RowBox[{"output", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{"output", "[", "starInput", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9652058455850143`*^9, 3.965205897308861*^9}, {
   3.965207497252186*^9, 3.9652074978156223`*^9}, {3.9652091110232143`*^9, 
   3.965209111166584*^9}, {3.965209684354126*^9, 3.9652097508472576`*^9}, 
   3.9652717873450584`*^9, 3.9652721275253677`*^9, 3.9652727858202877`*^9},
 CellLabel->
  "(Local) In[85]:=",ExpressionUUID->"90a99a70-56b9-f14d-922a-ce8b3d7ec403"],

Cell[CellGroupData[{

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728632583447`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"565f718d-8ac9-8645-9df1-c47e33a47b3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Input star-shaped quiver: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 4, 6, 8, 9, 10, 11, 12}, {{2}, {5}, {6}, {7}, {1}, {3}, {
            2}, {4}, {3}, {1}, {1}, {1}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 3] - Subscript[$CellContext`Y, 4], 
                45 Degree], 7.5], 3}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 1] - Subscript[$CellContext`Y, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 2] + 
                Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 4}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`X, 1] - Subscript[$CellContext`X, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 2] - Subscript[$CellContext`Y, 3], 
                45 Degree], 7.5], 2}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 7 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[1, 0, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.7745966692414834, 0.7745966692414834}, {
           1.5491933384829668`, 1.5491933384829668`}}, {{0.7745966692414834, 
           0.7745966692414834}, {0., 0.}}, {{0.7745966692414834, 
           0.7745966692414834}, {0.7745966692414834, 0.}}, {{
           0.7745966692414834, 0.7745966692414834}, {1.5491933384829668`, 
           0.}}, {{1.5491933384829668`, 1.5491933384829668`}, {
           2.32379000772445, 0.7745966692414834}}, {{2.32379000772445, 
           0.7745966692414834}, {2.32379000772445, 0.}}}, 
           0.1161895003862225]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Opacity[0.3], 
            DiskBox[{0.7745966692414834, 0.7745966692414834}, 
             0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "2"], "+", 
               SubscriptBox["X", "2"], "+", 
               SubscriptBox["Y", "4"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.7745966692414834, 0.6584071688552608}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["4", {0.7745966692414834, 0.7745966692414834},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.5491933384829668`, 1.5491933384829668`}, 
             0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", "3"], "-", 
               SubscriptBox["Y", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.5491933384829668, 1.4330038380967443}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {1.5491933384829668, 1.5491933384829668},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{2.32379000772445, 0.7745966692414834}, 
             0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", "2"], "-", 
               SubscriptBox["Y", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {2.32379000772445, 0.6584071688552608}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {2.32379000772445, 0.7745966692414834},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{2.32379000772445, 0.}, 0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", "1"], "-", 
               SubscriptBox["Y", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {2.32379000772445, -0.1161895003862225}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {2.32379000772445, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1161895003862225}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0.7745966692414834, 0.}, 0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.7745966692414834, -0.1161895003862225}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.7745966692414834, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{1.5491933384829668`, 0.}, 0.1161895003862225]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["X", "1"], "-", 
               SubscriptBox["X", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.5491933384829668, -0.1161895003862225}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.5491933384829668, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}],
  SequenceForm["Input star-shaped quiver: ", 
   Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
     SparseArray[
     Automatic, {7, 7}, 0, {
      1, {{0, 4, 6, 8, 9, 10, 11, 12}, {{2}, {5}, {6}, {7}, {1}, {3}, {2}, {
        4}, {3}, {1}, {1}, {1}}}, Pattern}]}, {
    ImageSize -> 210, VertexLabels -> {2 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 3] - Subscript[$CellContext`Y, 4], 45 
            Degree], 7.5], 3}, {Below, Center}], 4 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 1] - Subscript[$CellContext`Y, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 1 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 2] + 
            Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 4}, {Below, Center}], 5 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`X, 1] - Subscript[$CellContext`X, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 2] - Subscript[$CellContext`Y, 3], 45 
            Degree], 7.5], 2}, {Below, Center}], 6 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
     VertexStyle -> {5 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 7 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
         RGBColor[1, 0, 0]], 6 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 2 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
         RGBColor[0, 1, 0]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633048687`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"99800a67-7c0a-d148-a693-51e0d187a170"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633169174`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"1e16b964-15a7-364f-a253-852e1ee89dfa"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.965272863318924*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"81460337-cf44-c544-9386-20e24814b55f"],

Cell[BoxData["\<\"Viewing this as the \\!\\(\\*SubscriptBox[\\(S\\), \\(1\\)]\
\\) theory in Eq. (5.8), the associated data as in Eq. (5.9), is as follows: \
\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.965272863318924*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"d2469350-b464-054e-a0a0-8984c20e8203"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Total number of frames: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["- Total number of frames: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633258934`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"9e2a102c-75b6-394e-a09b-193021d1e09f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Associated conjugate puncture: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["- Associated conjugate puncture: ", {1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633279*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"8cc89596-1774-2a41-9d8f-d1e8bb4f9cb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Number of Dirac deltas: \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \[Implies]  \"\>", 
   "\[InvisibleSpace]", "\<\"Rank(H) = \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm[
  "- Number of Dirac deltas: ", 1, "  \[Implies]  ", "Rank(H) = ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633299084`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"5fc44254-fcd4-7a4a-b354-96264531bb83"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633319187`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"a8ab23ce-e77f-4c4d-bc64-d47e915d4602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Good frame, \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "1"], "\[InvisibleSpace]", "\<\" : \"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5}, {Null, 
         SparseArray[
         Automatic, {5, 5}, 0, {
          1, {{0, 4, 5, 6, 7, 8}, {{2}, {3}, {4}, {5}, {1}, {1}, {1}, {1}}}, 
           Pattern}]}, {ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 2] - Subscript[$CellContext`Y, 3], 
                45 Degree], 7.5], 1}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 2] + 
                Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 1], 
                45 Degree], 7.5], 1}, {Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 3] - Subscript[$CellContext`Y, 4], 
                45 Degree], 7.5], 2}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 1] + 
                Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] + Subscript[$CellContext`X, 2] + 
                Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{1., 0.6666666666666666}, {0., 0.}}, {{1., 
           0.6666666666666666}, {0.6666666666666666, 0.}}, {{1., 
           0.6666666666666666}, {1.3333333333333333`, 0.}}, {{1., 
           0.6666666666666666}, {2., 0.}}}, 0.09999999999999999]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1., 0.6666666666666666}, 0.09999999999999999]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", "3"], "-", 
               SubscriptBox["Y", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {1., 0.5666666666666667}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1., 0.6666666666666666},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.09999999999999999]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", "2"], "-", 
               SubscriptBox["Y", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.09999999999999999}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.6666666666666666, 0.}, 0.09999999999999999]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "+", 
               SubscriptBox["X", "2"], "+", 
               SubscriptBox["Y", "4"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.6666666666666666, -0.09999999999999999}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.6666666666666666, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.3333333333333333`, 0.}, 0.09999999999999999]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "2"], "+", 
               SubscriptBox["X", "2"], "+", 
               SubscriptBox["Y", "4"], "+", 
               SubscriptBox["Z", "1"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.3333333333333333, -0.09999999999999999}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.3333333333333333, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{2., 0.}, 0.09999999999999999]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "2"], "+", 
               SubscriptBox["X", "1"], "+", 
               SubscriptBox["Y", "4"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {2., -0.09999999999999999}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {2., 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}],
  SequenceForm["Good frame, ", 
   Subscript[
    OverTilde[$CellContext`S], 1], " : ", 
   Graph[{1, 2, 3, 4, 5}, {Null, 
     SparseArray[
     Automatic, {5, 5}, 0, {
      1, {{0, 4, 5, 6, 7, 8}, {{2}, {3}, {4}, {5}, {1}, {1}, {1}, {1}}}, 
       Pattern}]}, {ImageSize -> 210, VertexLabels -> {2 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 2] - Subscript[$CellContext`Y, 3], 45 
            Degree], 7.5], 1}, {Below, Center}], 4 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 2] + 
            Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 1], 45 
            Degree], 7.5], 1}, {Below, Center}], 1 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 3] - Subscript[$CellContext`Y, 4], 45 
            Degree], 7.5], 2}, {Below, Center}], 5 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 1] + 
            Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 1] + Subscript[$CellContext`X, 2] + 
            Subscript[$CellContext`Y, 4] + Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
     VertexStyle -> {5 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
         RGBColor[0, 1, 0]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728633972664`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"ecf7d2c7-d98f-454d-9886-fcd24b58d5b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dirac deltas: \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{
     SubscriptBox["W", "2"], "+", 
     SubscriptBox["X", "2"], "+", 
     SubscriptBox["Y", "1"], "+", 
     SubscriptBox["Z", "2"]}], "]"}]}],
  SequenceForm["Dirac deltas: ", 
   $CellContext`\[Delta][
   Subscript[$CellContext`W, 2] + Subscript[$CellContext`X, 2] + 
    Subscript[$CellContext`Y, 1] + Subscript[$CellContext`Z, 2]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728634052944`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"ca26a793-39f7-2947-a76a-417ee305ab35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Chiral multiplets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Chiral multiplets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 3], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 3], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 3], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 3], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.9652728634093094`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"94c64820-6b00-2c41-8b47-70a92ea008b2"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.965209620342802*^9, 3.965209753444813*^9, 
  3.9652648012159557`*^9, 3.9652651844605503`*^9, 3.9652717912824535`*^9, 
  3.965272128036848*^9, 3.965272743546854*^9, 3.965272863411316*^9},
 CellLabel->
  "During evaluation of (Local) \
In[85]:=",ExpressionUUID->"f88da1f6-62df-104c-9802-347c5d13dbac"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Example", " ", "output", " ", "of", " ", "the", " ", "full", " ", 
    "code"}], " ", "*)"}], "\[IndentingNewLine]", "result"}]], "Input",
 CellChangeTimes->{{3.9652727900362663`*^9, 3.965272806451311*^9}},
 CellLabel->
  "(Local) In[88]:=",ExpressionUUID->"ca2cdb13-4fa2-9f40-8d65-54eaa8d01093"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{"m", "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
          SubscriptBox["Y", "1"], "-", 
          SubscriptBox["Y", "2"]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["X", "2"], "-", 
          SubscriptBox["Y", "1"], "-", 
          SubscriptBox["Z", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "1"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "1"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       SubscriptBox["W", "2"], "+", 
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Z", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["Y", "1"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{"m", "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
          SubscriptBox["Y", "1"], "+", 
          SubscriptBox["Y", "2"]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["X", "2"], "-", 
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Z", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "1"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "1"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       SubscriptBox["W", "2"], "+", 
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Z", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "4"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["Y", "1"], "-", 
          SubscriptBox["Y", "2"]}], ",", 
         RowBox[{"m", "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
          SubscriptBox["Y", "1"], "+", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["X", "2"], "-", 
          SubscriptBox["Y", "3"], "-", 
          SubscriptBox["Z", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "1"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "1"], "+", 
          SubscriptBox["Y", "4"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       SubscriptBox["W", "2"], "+", 
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Z", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "3"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "3"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "3"], "+", 
        SubscriptBox["Y", "4"]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{
          SubscriptBox["Y", "1"], "-", 
          SubscriptBox["Y", "2"]}], ",", 
         RowBox[{"m", "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
          SubscriptBox["Y", "1"], "+", 
          SubscriptBox["Y", "4"]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
          SubscriptBox["W", "2"], "-", 
          SubscriptBox["X", "2"], "-", 
          SubscriptBox["Y", "4"], "-", 
          SubscriptBox["Z", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{
          SubscriptBox["W", "1"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "3"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "2"], "+", 
          SubscriptBox["Y", "3"], "+", 
          SubscriptBox["Z", "1"]}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["Y", "2"], "-", 
          SubscriptBox["Y", "3"]}], ",", 
         RowBox[{
          SubscriptBox["W", "2"], "+", 
          SubscriptBox["X", "1"], "+", 
          SubscriptBox["Y", "3"], "+", 
          SubscriptBox["Z", "2"]}], ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       SubscriptBox["W", "2"], "+", 
       SubscriptBox["X", "2"], "+", 
       SubscriptBox["Y", "4"], "+", 
       SubscriptBox["Z", "2"]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "2"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        RowBox[{"2", " ", "m"}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "3"], "+", 
        SubscriptBox["Y", "4"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
        SubscriptBox["Y", "3"], "+", 
        SubscriptBox["Y", "4"]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.965272128242325*^9, 3.965272744409811*^9, 
  3.965272863438471*^9},
 CellLabel->
  "(Local) Out[88]=",ExpressionUUID->"e14f1e37-1690-4b49-9aba-ca41c6ea1816"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"One", " ", "full", " ", "tail"}], " ", ",", " ", 
   RowBox[{"[", 
    SuperscriptBox["1", "6"], "]"}], " ", ",", " ", 
   RowBox[{
    RowBox[{"and", " ", 
     SubscriptBox["\[Rho]", 
      RowBox[{"1", ",", "2"}]]}], "=", " ", 
    RowBox[{"[", 
     RowBox[{"5", ",", "1"}], "]"}]}]}], 
  TraditionalForm]], \
"Subsection",ExpressionUUID->"2a8da5f0-c336-0141-9839-03d3a92888eb"]], \
"Subsection",
 CellChangeTimes->{
  3.9652714853698826`*^9},ExpressionUUID->"5d2062b7-d76a-504b-87ee-\
bf2311e77b1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Input", " ", "your", " ", "initial", " ", "star", " ", "shaped", " ", 
    "quiver", " ", "as", " ", "a", " ", "matrix", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "refer", " ", "to", " ", "the", " ", "\"\<Read me\>\"", " ", "section", 
       " ", "for", " ", "the", " ", "conventions"}], ")"}], "."}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"input", "=", 
     RowBox[{"(", GridBox[{
        {"5", "4", "3", "2", "1"},
        {"5", "1", "0", "0", "0"},
        {"5", "1", "0", "0", "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Automatically", " ", 
     RowBox[{"implemented", ".", " ", "Change"}], " ", "if", " ", "you", " ", 
     "need", " ", "a", " ", "different", " ", "parameterisation", " ", "of", 
     " ", "the", " ", "FI", " ", 
     RowBox[{"parameters", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"starInput", "=", 
     RowBox[{"{", 
      RowBox[{"input", ",", 
       RowBox[{"initialFI", "[", "input", "]"}], ",", "1", ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "full", " ", "output", " ", "is", " ", "stored", " ", "in", 
      " ", "the", " ", "variable", " ", 
      RowBox[{"<<", "result"}]}], ">>", " ", 
     RowBox[{"which", " ", "is", " ", "not", " ", "printed", " ", "by", " ", 
      RowBox[{"default", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{"output", "[", "starInput", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9652072458068237`*^9, 3.965207277125822*^9}, 
   3.9652073485030994`*^9, {3.96520738629928*^9, 3.965207411474592*^9}, {
   3.96520744952899*^9, 3.9652074509460697`*^9}, {3.9652084345257263`*^9, 
   3.965208503856903*^9}, {3.965208739868229*^9, 3.965208741122465*^9}, {
   3.965209412072151*^9, 3.965209431922323*^9}, {3.965209568464773*^9, 
   3.965209571485359*^9}},
 CellLabel->
  "(Local) In[89]:=",ExpressionUUID->"61d13db6-166a-6a4d-aaa4-86567706fcc9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728642122116`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"622307a8-909c-964e-9114-0b8efce94868"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Input star-shaped quiver: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 7, 9, 10, 11, 12}, {{2}, {6}, {7}, {1}, {3}, {2}, {
            4}, {3}, {5}, {4}, {1}, {1}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 4, 1] - 
                Subscript[$CellContext`Y, 5, 1], 45 Degree], 7.5], 4}, {
             Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 2, 1] - 
                Subscript[$CellContext`Y, 3, 1], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 2, 2] + 
                Subscript[$CellContext`Y, 2, 3] + 
                Subscript[$CellContext`Y, 5, 1], 45 Degree], 7.5], 5}, {
             Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 1, 1] - 
                Subscript[$CellContext`Y, 2, 1], 45 Degree], 7.5], 1}, {
             Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 1, 3] - 
                Subscript[$CellContext`Y, 2, 3], 45 Degree], 7.5], 1}, {
             Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 3, 1] - 
                Subscript[$CellContext`Y, 4, 1], 45 Degree], 7.5], 3}, {
             Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Y, 1, 2] - 
                Subscript[$CellContext`Y, 2, 2], 45 Degree], 7.5], 1}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[1, 0, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.4629100498862757, 0.9258200997725514}, {
           0.4629100498862757, 1.8516401995451028`}}, {{0.4629100498862757, 
           0.9258200997725514}, {0., 0.}}, {{0.4629100498862757, 
           0.9258200997725514}, {0.9258200997725514, 0.}}, {{
           0.4629100498862757, 1.8516401995451028`}, {0.9258200997725514, 
           2.7774602993176543`}}, {{0.9258200997725514, 
           2.7774602993176543`}, {1.3887301496588271`, 
           1.8516401995451028`}}, {{1.3887301496588271`, 
           1.8516401995451028`}, {1.3887301496588271`, 0.9258200997725514}}}, 
           0.1388730149658827]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Opacity[0.3], 
            DiskBox[{0.4629100498862757, 0.9258200997725514}, 
             0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"2", ",", "2"}]], "+", 
               SubscriptBox["Y", 
                RowBox[{"2", ",", "3"}]], "+", 
               SubscriptBox["Y", 
                RowBox[{"5", ",", "1"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.4629100498862757, 0.7869470848066688}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["5", {0.4629100498862757, 0.9258200997725514},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.4629100498862757, 1.8516401995451028`}, 
             0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"4", ",", "1"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"5", ",", "1"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.4629100498862757, 1.71276718457922}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["4", {0.4629100498862757, 1.8516401995451028},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.9258200997725514, 2.7774602993176543`}, 
             0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"3", ",", "1"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"4", ",", "1"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.9258200997725514, 2.6385872843517717}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.9258200997725514, 2.7774602993176543},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.3887301496588271`, 1.8516401995451028`}, 
             0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"2", ",", "1"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"3", ",", "1"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.3887301496588271, 1.71276718457922}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.3887301496588271, 1.8516401995451028},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.3887301496588271`, 0.9258200997725514}, 
             0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"1", ",", "1"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"2", ",", "1"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.3887301496588271, 0.7869470848066688}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.3887301496588271, 0.9258200997725514},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"1", ",", "2"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"2", ",", "2"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1388730149658827}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0.9258200997725514, 0.}, 0.1388730149658827]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Y", 
                RowBox[{"1", ",", "3"}]], "-", 
               SubscriptBox["Y", 
                RowBox[{"2", ",", "3"}]]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.9258200997725514, -0.1388730149658827}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.9258200997725514, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}],
  SequenceForm["Input star-shaped quiver: ", 
   Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
     SparseArray[
     Automatic, {7, 7}, 0, {
      1, {{0, 3, 5, 7, 9, 10, 11, 12}, {{2}, {6}, {7}, {1}, {3}, {2}, {4}, {
        3}, {5}, {4}, {1}, {1}}}, Pattern}]}, {
    ImageSize -> 210, VertexLabels -> {2 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 4, 1] - Subscript[$CellContext`Y, 5, 1], 
            45 Degree], 7.5], 4}, {Below, Center}], 4 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 2, 1] - Subscript[$CellContext`Y, 3, 1], 
            45 Degree], 7.5], 2}, {Below, Center}], 1 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 2, 2] + Subscript[$CellContext`Y, 2, 3] + 
            Subscript[$CellContext`Y, 5, 1], 45 Degree], 7.5], 5}, {
         Below, Center}], 5 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 1, 1] - Subscript[$CellContext`Y, 2, 1], 
            45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 1, 3] - Subscript[$CellContext`Y, 2, 3], 
            45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 3, 1] - Subscript[$CellContext`Y, 4, 1], 
            45 Degree], 7.5], 3}, {Below, Center}], 6 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Y, 1, 2] - Subscript[$CellContext`Y, 2, 2], 
            45 Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
     VertexStyle -> {5 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
         RGBColor[1, 0, 0]], 6 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 2 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
         RGBColor[0, 1, 0]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728642539806`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"56f4242b-41b0-fd4d-acc7-9403d2ba2681"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864260401*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"c5cc9b58-06c5-3c4b-8a2b-61a126d52e20"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864260401*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"ab62f00f-a273-a44d-98ab-33e95c1b2a9b"],

Cell[BoxData["\<\"Viewing this as the \\!\\(\\*SubscriptBox[\\(S\\), \\(1\\)]\
\\) theory in Eq. (5.8), the associated data as in Eq. (5.9), is as follows: \
\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864269821*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"49d57429-3280-f743-872e-a2f144e7b929"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Total number of frames: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["- Total number of frames: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864273758*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"a433e73f-ca75-d94e-bf28-67e602825cee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Associated conjugate puncture: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["- Associated conjugate puncture: ", {3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864277134*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"ffad732c-2f24-014b-a9c8-66352bcda497"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Number of Dirac deltas: \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"  \[Implies]  \"\>", 
   "\[InvisibleSpace]", "\<\"Rank(H) = \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "- Number of Dirac deltas: ", 4, "  \[Implies]  ", "Rank(H) = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864277134*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"b8447a53-4ea7-5c42-941b-fa6afeaec332"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.965272864277134*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"f836896d-f0bb-954f-9ce2-086585de6ba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Good frame, \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "1"], "\[InvisibleSpace]", "\<\" : \"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1}, {}, {PlotLabel -> Text["WZ model"]}]]}, 
      TagBox[GraphicsGroupBox[GraphicsComplexBox[{{0., 0.}}, {{}, 
          {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
           DiskBox[1, 0.004014598540145964]}}]],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    PlotLabel->FormBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox["\"WZ model\"", TextForm]], "InlineText"], 
       Text["WZ model"]], TraditionalForm],
    PlotRangePadding->0.1]}],
  SequenceForm["Good frame, ", 
   Subscript[
    OverTilde[$CellContext`S], 1], " : ", 
   Graph[{1}, {}, {PlotLabel -> Text["WZ model"]}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728643714046`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"7d2b695c-b43d-1741-9042-a69679727bdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dirac deltas: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "3"}]]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"2", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "3"}]]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"3", ",", "1"}]]}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"5", ",", "1"}]]}], "]"}]}]}],
  SequenceForm[
  "Dirac deltas: ", $CellContext`\[Delta][
    2 $CellContext`m + Complex[0, -1] $CellContext`Q + 
     Subscript[$CellContext`Y, 1, 1] + Subscript[$CellContext`Y, 2, 2] + 
     Subscript[$CellContext`Y, 2, 3]] $CellContext`\[Delta][
    Subscript[$CellContext`Y, 2, 1] + Subscript[$CellContext`Y, 2, 2] + 
     Subscript[$CellContext`Y, 2, 
       3]] $CellContext`\[Delta][(-2) $CellContext`m + 
     Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 2, 2] + 
     Subscript[$CellContext`Y, 2, 3] + 
     Subscript[$CellContext`Y, 3, 1]] $CellContext`\[Delta][
    Subscript[$CellContext`Y, 1, 2] + Subscript[$CellContext`Y, 1, 3] + 
     Subscript[$CellContext`Y, 2, 2] + Subscript[$CellContext`Y, 2, 3] + 
     Subscript[$CellContext`Y, 4, 1] + Subscript[$CellContext`Y, 5, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728643776264`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"19dbf68f-9ffc-f64c-96be-e6fde50bb860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Chiral multiplets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{"m", "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "m"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "m"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "1"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "2"}]], "-", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}], ",", 
     RowBox[{"m", "+", 
      SubscriptBox["Y", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"2", ",", "2"}]], "+", 
      SubscriptBox["Y", 
       RowBox[{"4", ",", "1"}]]}]}], "}"}]}],
  SequenceForm["Chiral multiplets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, 6 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q, (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 1] - 
    Subscript[$CellContext`Y, 4, 1], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 1] - 
    Subscript[$CellContext`Y, 4, 1], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 1] - 
    Subscript[$CellContext`Y, 4, 1], 6 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 1] - 
    Subscript[$CellContext`Y, 4, 1], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 2] - 
    Subscript[$CellContext`Y, 1, 3] - Subscript[$CellContext`Y, 4, 1], 
    Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 2] - 
    Subscript[$CellContext`Y, 1, 3] - Subscript[$CellContext`Y, 4, 1], 
    4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 2] - 
    Subscript[$CellContext`Y, 1, 3] - 
    Subscript[$CellContext`Y, 4, 1], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 2] - 
    Subscript[$CellContext`Y, 1, 3] - 
    Subscript[$CellContext`Y, 4, 1], $CellContext`m - 
    Subscript[$CellContext`Y, 1, 3] - Subscript[$CellContext`Y, 2, 2] - 
    Subscript[$CellContext`Y, 4, 1], 3 $CellContext`m + 
    Complex[0, -1] $CellContext`Q + Subscript[$CellContext`Y, 1, 1] - 
    Subscript[$CellContext`Y, 1, 2] + Subscript[$CellContext`Y, 2, 2] - 
    Subscript[$CellContext`Y, 4, 1], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 1] + 
    Subscript[$CellContext`Y, 4, 1], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 1] + 
    Subscript[$CellContext`Y, 4, 1], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 1] + 
    Subscript[$CellContext`Y, 4, 1], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1, 1] + 
    Subscript[$CellContext`Y, 4, 1], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 2] + 
    Subscript[$CellContext`Y, 1, 3] + Subscript[$CellContext`Y, 4, 1], 
    Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 2] + 
    Subscript[$CellContext`Y, 1, 3] + Subscript[$CellContext`Y, 4, 1], 
    4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 2] + 
    Subscript[$CellContext`Y, 1, 3] + 
    Subscript[$CellContext`Y, 4, 1], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1, 2] + 
    Subscript[$CellContext`Y, 1, 3] + 
    Subscript[$CellContext`Y, 4, 1], -$CellContext`m + 
    Complex[0, 1] $CellContext`Q - Subscript[$CellContext`Y, 1, 1] + 
    Subscript[$CellContext`Y, 1, 2] - Subscript[$CellContext`Y, 2, 2] + 
    Subscript[$CellContext`Y, 4, 1], $CellContext`m + 
    Subscript[$CellContext`Y, 1, 3] + Subscript[$CellContext`Y, 2, 2] + 
    Subscript[$CellContext`Y, 4, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728643951035`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"2109adbf-c396-a249-9eac-4ff3d34b6b63"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{{3.965209830964882*^9, 3.965209834820118*^9}, 
   3.9652648115019417`*^9, 3.965265198479059*^9, 3.965272746875288*^9, 
   3.9652728644033527`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[89]:=",ExpressionUUID->"fccfcb49-2de0-c940-944a-6ac800bc1d12"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"One", " ", "full", " ", "tail"}], " ", ",", " ", 
   RowBox[{"[", 
    SuperscriptBox["1", "4"], "]"}], " ", ",", " ", 
   RowBox[{
    RowBox[{"and", " ", 
     SubscriptBox["\[Rho]", 
      RowBox[{"1", ",", "2"}]]}], "=", " ", 
    RowBox[{"[", 
     RowBox[{"3", ",", 
      SuperscriptBox["1", "2"]}], "]"}]}]}], 
  TraditionalForm]], \
"Subsection",ExpressionUUID->"280d8377-29d6-9443-96da-bbc8a1613d7e"]], \
"Subsection",
 CellChangeTimes->{
  3.9652714982345467`*^9},ExpressionUUID->"4f50163e-79ec-c04c-87ac-\
7071bf26c509"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Input", " ", "your", " ", "initial", " ", "star", " ", "shaped", " ", 
    "quiver", " ", "as", " ", "a", " ", "matrix", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "refer", " ", "to", " ", "the", " ", "\"\<Read me\>\"", " ", "section", 
       " ", "for", " ", "the", " ", "conventions"}], ")"}], "."}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"input", "=", 
     RowBox[{"(", GridBox[{
        {"5", "4", "3", "2", "1"},
        {"5", "2", "1", "0", "0"},
        {"5", "2", "1", "0", "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Automatically", " ", 
     RowBox[{"implemented", ".", " ", "Change"}], " ", "if", " ", "you", " ", 
     "need", " ", "a", " ", "different", " ", "parameterisation", " ", "of", 
     " ", "the", " ", "FI", " ", 
     RowBox[{"parameters", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"starInput", "=", 
     RowBox[{"{", 
      RowBox[{"input", ",", 
       RowBox[{"(", GridBox[{
          {
           RowBox[{
            SubscriptBox["Z", "3"], "+", 
            SubscriptBox["W", "3"], "+", 
            SubscriptBox["U", "5"]}], 
           RowBox[{
            SubscriptBox["U", "4"], "-", 
            SubscriptBox["U", "5"]}], 
           RowBox[{
            SubscriptBox["U", "3"], "-", 
            SubscriptBox["U", "4"]}], 
           RowBox[{
            SubscriptBox["U", "2"], "-", 
            SubscriptBox["U", "3"]}], 
           RowBox[{
            SubscriptBox["U", "1"], "-", 
            SubscriptBox["U", "2"]}]},
          {
           RowBox[{
            SubscriptBox["Z", "3"], "+", 
            SubscriptBox["W", "3"], "+", 
            SubscriptBox["U", "5"]}], 
           RowBox[{
            SubscriptBox["W", "2"], "-", 
            SubscriptBox["W", "2"]}], 
           RowBox[{
            SubscriptBox["W", "1"], "-", 
            SubscriptBox["W", "2"]}], "0", "0"},
          {
           RowBox[{
            SubscriptBox["Z", "3"], "+", 
            SubscriptBox["W", "3"], "+", 
            SubscriptBox["U", "5"]}], 
           RowBox[{
            SubscriptBox["Z", "2"], "-", 
            SubscriptBox["Z", "3"]}], 
           RowBox[{
            SubscriptBox["Z", "1"], "-", 
            SubscriptBox["Z", "2"]}], "0", "0"}
         }], ")"}], ",", "1", ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Set", " ", "the", " ", "second", " ", "argument", " ", "to", " ", "1", 
     " ", "to", " ", "obtain", " ", "the", " ", "full", " ", 
     RowBox[{"output", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{"output", "[", "starInput", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9652092166628437`*^9, 3.9652092168165207`*^9}, {
  3.9652097607258644`*^9, 3.9652098099920654`*^9}},
 CellLabel->
  "(Local) In[92]:=",ExpressionUUID->"573ab361-c980-674b-9d2f-9f4b92f6ee79"],

Cell[CellGroupData[{

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728644989815`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"b1cfa451-77c2-b241-906b-82f6bcfaa855"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Input star-shaped quiver: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, 
         SparseArray[
         Automatic, {9, 9}, 0, {
          1, {{0, 3, 5, 7, 9, 10, 12, 13, 15, 16}, {{2}, {6}, {8}, {1}, {3}, {
            2}, {4}, {3}, {5}, {4}, {1}, {7}, {6}, {1}, {9}, {8}}}, 
           Pattern}]}, {ImageSize -> 210, VertexLabels -> {4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 2}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 4}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[0, 45 Degree], 7.5], 2}, {Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 5}, {
             Below, Center}], 8 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 2] - Subscript[$CellContext`Z, 3], 
                45 Degree], 7.5], 2}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 3}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 9 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {8 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 6 -> Opacity[0.3, 
             RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[1, 0, 0]], 9 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.4558423058385518, 1.823369223354207}, {
           1.1396057645963795`, 2.7350538350313105`}}, {{0.4558423058385518, 
           1.823369223354207}, {0., 0.9116846116771034}}, {{
           0.4558423058385518, 1.823369223354207}, {0.9116846116771036, 
           0.9116846116771034}}, {{1.1396057645963795`, 
           2.7350538350313105`}, {1.8233692233542071`, 1.823369223354207}}, {{
           1.8233692233542071`, 1.823369223354207}, {1.8233692233542071`, 
           0.9116846116771034}}, {{1.8233692233542071`, 0.9116846116771034}, {
           1.8233692233542071`, 0.}}, {{0., 0.9116846116771034}, {0., 0.}}, {{
           0.9116846116771036, 0.9116846116771034}, {0.9116846116771036, 
           0.}}}, 0.13675269175156549`]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[1, 0, 0], Opacity[0.3], 
            DiskBox[{0.4558423058385518, 1.823369223354207}, 
             0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.4558423058385518, 1.6866165316026414}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["5", {0.4558423058385518, 1.823369223354207},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.1396057645963795`, 2.7350538350313105`}, 
             0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.1396057645963795, 2.598301143279745}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["4", {1.1396057645963795, 2.7350538350313105},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.8233692233542071`, 1.823369223354207}, 
             0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.8233692233542071, 1.6866165316026414}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {1.8233692233542071, 1.823369223354207},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.8233692233542071`, 0.9116846116771034}, 
             0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.8233692233542071, 0.7749319199255379}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.8233692233542071, 0.9116846116771034},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.8233692233542071`, 0.}, 0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "1"], "-", 
               SubscriptBox["U", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.8233692233542071, -0.13675269175156549}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.8233692233542071, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0., 0.9116846116771034}, 0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox["0",
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7749319199255379}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.9116846116771034},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.13675269175156549}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 0, 1], Opacity[0.3], 
            DiskBox[{0.9116846116771036, 0.9116846116771034}, 
             0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "2"], "-", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.9116846116771036, 0.7749319199255379}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.9116846116771036, 0.9116846116771034},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.9116846116771036, 0.}, 0.13675269175156549]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.9116846116771036, -0.13675269175156549}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.9116846116771036, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}],
  SequenceForm["Input star-shaped quiver: ", 
   Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {Null, 
     SparseArray[
     Automatic, {9, 9}, 0, {
      1, {{0, 3, 5, 7, 9, 10, 12, 13, 15, 16}, {{2}, {6}, {8}, {1}, {3}, {
        2}, {4}, {3}, {5}, {4}, {1}, {7}, {6}, {1}, {9}, {8}}}, Pattern}]}, {
    ImageSize -> 210, VertexLabels -> {4 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 45 
            Degree], 7.5], 2}, {Below, Center}], 5 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 2 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 45 
            Degree], 7.5], 4}, {Below, Center}], 6 -> Placed[{
          Style[
           Rotate[0, 45 Degree], 7.5], 2}, {Below, Center}], 1 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
            Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 5}, {
         Below, Center}], 8 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Z, 2] - Subscript[$CellContext`Z, 3], 45 
            Degree], 7.5], 2}, {Below, Center}], 3 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 45 
            Degree], 7.5], 3}, {Below, Center}], 7 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 9 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 1}, {Below, Center}]}, VertexSize -> {0.3}, 
     VertexStyle -> {8 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 6 -> Opacity[0.3, 
         RGBColor[0, 0, 1]], 3 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 5 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
         RGBColor[1, 0, 0]], 9 -> Opacity[0.3, 
         RGBColor[0, 1, 0]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645440903`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"c6261b6b-180b-3c42-a940-61b926ad5eb9"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.965272864551855*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"e2be4b7a-2beb-a347-8244-7e0261bbd309"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645538616`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"6408be15-01f5-954d-a04d-13d1ad89a58d"],

Cell[BoxData["\<\"Viewing this as the \\!\\(\\*SubscriptBox[\\(S\\), \\(1\\)]\
\\) theory in Eq. (5.8), the associated data as in Eq. (5.9), is as follows: \
\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645538616`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"679b33c7-420e-7b45-9e77-d08affacd73a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Total number of frames: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["- Total number of frames: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645611477`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"66664178-acce-5745-9120-f1827211fab3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Associated conjugate puncture: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["- Associated conjugate puncture: ", {1, 1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645611477`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"0c339e2e-a0de-f743-a403-c1058c1fcbba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"- Number of Dirac deltas: \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  \[Implies]  \"\>", 
   "\[InvisibleSpace]", "\<\"Rank(H) = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm[
  "- Number of Dirac deltas: ", 1, "  \[Implies]  ", "Rank(H) = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645611477`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"dd6e5df3-7185-3040-b87c-63f8064236cc"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728645611477`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"a101c511-18ac-1b41-aaa6-48a15e067069"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Good frame, \"\>", "\[InvisibleSpace]", 
   SubscriptBox[
    OverscriptBox["S", "~"], "1"], "\[InvisibleSpace]", "\<\" : \"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}],
  SequenceForm["Good frame, ", 
   Subscript[
    OverTilde[$CellContext`S], 1], " : ", 
   Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
     SparseArray[
     Automatic, {7, 7}, 0, {
      1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {1}, {
        5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
    ImageSize -> 210, VertexLabels -> {2 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 45 
            Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
            Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
         Below, Center}], 1 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 45 
            Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 45 
            Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 45 
            Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
          Style[
           Rotate[
           Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
            Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
         Below, Center}]}, VertexSize -> {0.3}, 
     VertexStyle -> {5 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
         RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
         RGBColor[0, 1, 0]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728646266117`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"43520330-5dd1-1c40-ad70-cd6a7da04380"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dirac deltas: \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{
     SubscriptBox["U", "1"], "+", 
     SubscriptBox["W", "3"], "+", 
     SubscriptBox["Z", "3"]}], "]"}]}],
  SequenceForm["Dirac deltas: ", 
   $CellContext`\[Delta][
   Subscript[$CellContext`U, 1] + Subscript[$CellContext`W, 3] + 
    Subscript[$CellContext`Z, 3]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728646266117`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"1ae42eb0-b79c-6a48-9890-da5ab8621639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Chiral multiplets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "3"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "3"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "3"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "3"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "5"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["U", "1"], "-", 
      SubscriptBox["U", "5"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "5"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["U", "1"], "+", 
      SubscriptBox["U", "5"]}]}], "}"}]}],
  SequenceForm["Chiral multiplets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 3], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 3], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 3], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 3], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 5], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`U, 1] - 
    Subscript[$CellContext`U, 5], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 5], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`U, 1] + 
    Subscript[$CellContext`U, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.9652728646441593`*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"85b01c46-6642-5e4d-9d9a-c30d40ad38dc"],

Cell[BoxData["\<\"************************************************************\
******************************************\"\>"], "Print",
 CellChangeTimes->{3.9652092972509613`*^9, 3.9652096237827625`*^9, 
  3.965209810543085*^9, 3.9652648061371765`*^9, 3.965265217122633*^9, 
  3.9652721497585125`*^9, 3.96527274721463*^9, 3.965272864648178*^9},
 CellLabel->
  "During evaluation of (Local) \
In[92]:=",ExpressionUUID->"fbae1ac5-2a36-f445-b7a7-73d0a8a5c5d7"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Various", " ", "frames"}], ",", " ", 
    RowBox[{"where", " ", "the", " ", 
     RowBox[{
      SubscriptBox["S", "5"], "/", 
      SubscriptBox["S", "4"]}], " ", "symmetry", " ", "action", " ", "is", 
     " ", "manifest", " ", "in", " ", "the", " ", "FI", " ", 
     RowBox[{"parameters", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"draw", "/@", "result"}]}]], "Input",
 CellChangeTimes->{{3.965272151720442*^9, 3.965272158746498*^9}, {
  3.965272817877491*^9, 3.9652728552627544`*^9}},
 CellLabel->
  "(Local) In[95]:=",ExpressionUUID->"8a413ead-a0a6-0844-8423-41064dd65c2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "1"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "1"], "-", 
               SubscriptBox["U", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 5], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 5] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "5"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "1"], "-", 
               SubscriptBox["U", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "5"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4, 5, 6, 7}, {Null, 
         SparseArray[
         Automatic, {7, 7}, 0, {
          1, {{0, 3, 5, 6, 8, 9, 11, 12}, {{2}, {4}, {6}, {1}, {3}, {2}, {
            1}, {5}, {4}, {1}, {7}, {6}}}, Pattern}]}, {
        ImageSize -> 210, VertexLabels -> {2 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 2] - Subscript[$CellContext`U, 3], 
                45 Degree], 7.5], 2}, {Below, Center}], 4 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 3], 45 Degree], 7.5], 2}, {
             Below, Center}], 1 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 3] - Subscript[$CellContext`U, 4], 
                45 Degree], 7.5], 3}, {Below, Center}], 5 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`W, 1] - Subscript[$CellContext`W, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 7 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`Z, 1] - Subscript[$CellContext`Z, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 3 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 1] - Subscript[$CellContext`U, 2], 
                45 Degree], 7.5], 1}, {Below, Center}], 6 -> Placed[{
              Style[
               Rotate[
               Subscript[$CellContext`U, 4] + Subscript[$CellContext`W, 3] + 
                Subscript[$CellContext`Z, 2], 45 Degree], 7.5], 2}, {
             Below, Center}]}, VertexSize -> {0.3}, 
         VertexStyle -> {5 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 7 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 3 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 1 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 6 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 2 -> Opacity[0.3, 
             RGBColor[0, 1, 0]], 4 -> Opacity[0.3, 
             RGBColor[0, 1, 0]]}}]]}, 
      TagBox[GraphicsGroupBox[{
         {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
          ArrowBox[{{{0.8660254037844387, 1.7320508075688774`}, {0., 
           0.8660254037844387}}, {{0.8660254037844387, 1.7320508075688774`}, {
           0.8660254037844387, 0.8660254037844387}}, {{0.8660254037844387, 
           1.7320508075688774`}, {1.7320508075688774`, 
           0.8660254037844387}}, {{0., 0.8660254037844387}, {0., 0.}}, {{
           0.8660254037844387, 0.8660254037844387}, {0.8660254037844387, 
           0.}}, {{1.7320508075688774`, 0.8660254037844387}, {
           1.7320508075688774`, 0.}}}, 0.1299038105676658]}, 
         {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 1.7320508075688774`}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "3"], "-", 
               SubscriptBox["U", "4"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 1.6021469970012117}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["3", {0.8660254037844387, 1.7320508075688774},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.8660254037844387}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "2"], "-", 
               SubscriptBox["U", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0., 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0., 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "1"], "-", 
               SubscriptBox["U", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], Offset[{0, -2}, {0., -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0., 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "3"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {0.8660254037844387, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{0.8660254037844387, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["W", "1"], "-", 
               SubscriptBox["W", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {0.8660254037844387, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {0.8660254037844387, 0.},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.8660254037844387}, 
             0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["U", "4"], "+", 
               SubscriptBox["W", "3"], "+", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, 0.7361215932167728}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["2", {1.7320508075688774, 0.8660254037844387},
            BaseStyle->"Graphics"]}, {
           {RGBColor[0, 1, 0], Opacity[0.3], 
            DiskBox[{1.7320508075688774`, 0.}, 0.1299038105676658]}, InsetBox[
            StyleBox[
             RotationBox[
              RowBox[{
               SubscriptBox["Z", "1"], "-", 
               SubscriptBox["Z", "2"]}],
              BoxRotation->0.7853981633974483],
             StripOnInput->False,
             FontSize->7.5], 
            Offset[{0, -2}, {1.7320508075688774, -0.1299038105676658}], 
            ImageScaled[{0.5, 1}],
            BaseStyle->"Graphics"], InsetBox["1", {1.7320508075688774, 0.},
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->210]}], "}"}]], "Output",
 CellChangeTimes->{3.9652721592445526`*^9, 3.965272747473713*^9, 
  3.965272864839226*^9},
 CellLabel->
  "(Local) Out[95]=",ExpressionUUID->"0f47f5f6-e585-1a4a-9b05-e388872bfa73"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 676.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"78a6651a-08b2-6e47-a57c-4d2def2d025b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 366, 11, 96, "Title",ExpressionUUID->"caa29fd8-5d87-cb42-ba06-8222f75bee14"],
Cell[945, 35, 667, 13, 77, "Text",ExpressionUUID->"84dbc67a-81cd-6f41-85ff-c72e910e126a"],
Cell[CellGroupData[{
Cell[1637, 52, 157, 3, 66, "Section",ExpressionUUID->"e3e62cc1-317f-6e4a-87ff-f40394e9c1ae"],
Cell[1797, 57, 2968, 46, 558, "Text",ExpressionUUID->"8afb0a07-aacc-444a-8998-cd994e61ee17"]
}, Closed]],
Cell[CellGroupData[{
Cell[4802, 108, 472, 7, 52, "Section",ExpressionUUID->"cd203557-d0e6-b049-8690-44d5c6ce1e88"],
Cell[5277, 117, 184, 4, 42, "Input",ExpressionUUID->"15d6a431-cf8e-4b4c-991e-2bf84dad85d2"],
Cell[CellGroupData[{
Cell[5486, 125, 279, 6, 53, "Subsection",ExpressionUUID->"c5bbefe7-ed98-1340-80d6-940abd78cf7d"],
Cell[CellGroupData[{
Cell[5790, 135, 239, 4, 43, "Subsubsection",ExpressionUUID->"d6e5b5ad-a079-b347-b3fe-bfba570aa056"],
Cell[6032, 141, 727, 15, 55, "Text",ExpressionUUID->"f76ae60e-316d-e442-b9cd-5bca8c6b5c64"],
Cell[6762, 158, 4896, 116, 207, "Code",ExpressionUUID->"f69e5e95-1050-cf40-9d05-f75bb1297074"]
}, Closed]],
Cell[CellGroupData[{
Cell[11695, 279, 318, 7, 35, "Subsubsection",ExpressionUUID->"bf0a45f7-04f2-1c4a-aee3-73000e702463"],
Cell[12016, 288, 805, 16, 55, "Text",ExpressionUUID->"df075af6-4893-0844-be42-608e1062c321"],
Cell[12824, 306, 10729, 247, 468, "Code",ExpressionUUID->"ad4df429-ac4d-404e-b0d1-39ec5ae0bd0b"]
}, Closed]],
Cell[CellGroupData[{
Cell[23590, 558, 331, 6, 35, "Subsubsection",ExpressionUUID->"724c988d-e278-8b45-8c1e-367b27366685"],
Cell[23924, 566, 841, 17, 77, "Text",ExpressionUUID->"e06ee0c8-a50f-8e46-924b-c66f708015e0"],
Cell[24768, 585, 5813, 123, 445, "Code",ExpressionUUID->"33c75ac2-6b7f-014e-a774-34dbac1f499f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[30630, 714, 278, 4, 37, "Subsection",ExpressionUUID->"fecac92f-935d-5542-9991-3128d508b884"],
Cell[CellGroupData[{
Cell[30933, 722, 280, 4, 43, "Subsubsection",ExpressionUUID->"b6e13ce0-3dae-7141-b6de-670ddaa5611a"],
Cell[31216, 728, 684, 14, 55, "Text",ExpressionUUID->"c3839173-794f-7a44-a707-50458505ca15"],
Cell[31903, 744, 2160, 55, 186, "Code",ExpressionUUID->"edb804ee-4c05-3247-8cf1-10791b87c29e"]
}, Closed]],
Cell[CellGroupData[{
Cell[34100, 804, 264, 4, 35, "Subsubsection",ExpressionUUID->"99fb2a48-dca0-f54f-9d59-97b18f72ed3e"],
Cell[34367, 810, 940, 18, 77, "Text",ExpressionUUID->"ae8953e2-a3db-de4c-91b4-8ee6910da75f"],
Cell[35310, 830, 1104, 25, 116, "Code",ExpressionUUID->"19b9ef41-cbb9-9749-889f-b784b14716b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[36451, 860, 161, 3, 35, "Subsubsection",ExpressionUUID->"c0d1826b-a936-6043-9ef8-e4ada7a7caa9"],
Cell[36615, 865, 644, 14, 55, "Text",ExpressionUUID->"4ea4abbe-0650-9e40-86d6-597d0672c94c"],
Cell[37262, 881, 950, 23, 116, "Code",ExpressionUUID->"20921b1e-f50f-db46-998f-cb5a4318f27d"]
}, Closed]],
Cell[CellGroupData[{
Cell[38249, 909, 240, 4, 35, "Subsubsection",ExpressionUUID->"5a06561e-8b96-f84f-8ff6-bd69a4fe777e"],
Cell[38492, 915, 656, 14, 55, "Text",ExpressionUUID->"284ef40e-bd45-6a4d-b25e-59cebd021020"],
Cell[39151, 931, 1063, 26, 134, "Code",ExpressionUUID->"60d68fae-eafb-7246-97b5-8e4941876025"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40263, 963, 300, 4, 37, "Subsection",ExpressionUUID->"8c2ba68c-5fbf-dd4a-87a9-571b0a8b0bd9"],
Cell[CellGroupData[{
Cell[40588, 971, 225, 5, 43, "Subsubsection",ExpressionUUID->"a652cdae-797d-b740-8d20-f19f4c6e5aed"],
Cell[40816, 978, 783, 15, 77, "Text",ExpressionUUID->"08e51e4f-b89b-2f4b-b6d2-45b47c3db06a"],
Cell[41602, 995, 1932, 43, 257, "Code",ExpressionUUID->"e19962b3-fe52-ce4e-8378-729f9f4a5540"]
}, Closed]],
Cell[CellGroupData[{
Cell[43571, 1043, 170, 3, 35, "Subsubsection",ExpressionUUID->"8b772146-f8c9-0b46-8551-53f7e26b6ef2"],
Cell[43744, 1048, 1028, 19, 99, "Text",ExpressionUUID->"8464773c-2016-374e-a394-fa1ecfaa9a98"],
Cell[44775, 1069, 51445, 1202, 1523, "Code",ExpressionUUID->"db473534-7874-d649-ad9b-517b9c8a701e"]
}, Closed]],
Cell[CellGroupData[{
Cell[96257, 2276, 220, 5, 35, "Subsubsection",ExpressionUUID->"cc5b5c15-bf47-844c-b39d-bb1a79577878"],
Cell[96480, 2283, 981, 18, 77, "Text",ExpressionUUID->"9a13496b-0112-cb4e-a500-22aa0020bf1e"],
Cell[97464, 2303, 1734, 45, 186, "Code",ExpressionUUID->"f3aa163d-ed57-b549-bbbe-b46427805a2c"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[99247, 2354, 348, 5, 37, "Subsection",ExpressionUUID->"5c310e6a-3c93-3044-aeaf-d982c13dbbd9"],
Cell[CellGroupData[{
Cell[99620, 2363, 218, 4, 43, "Subsubsection",ExpressionUUID->"cd212117-e0da-3341-b19d-49e32a4b532f"],
Cell[99841, 2369, 897, 17, 55, "Text",ExpressionUUID->"78e87d5e-2bf6-e645-a62f-94784c1b9210"],
Cell[100741, 2388, 17999, 350, 1244, "Code",ExpressionUUID->"cf065bf6-bfb6-2c4d-8c4e-e1175a6e649e"]
}, Closed]],
Cell[CellGroupData[{
Cell[118777, 2743, 260, 4, 35, "Subsubsection",ExpressionUUID->"56306f0f-0006-9440-ac6f-a15b24efc304"],
Cell[119040, 2749, 817, 16, 55, "Text",ExpressionUUID->"b3b3ae79-c16d-6d46-8571-421802c1ee96"],
Cell[119860, 2767, 5671, 145, 309, "Code",ExpressionUUID->"a4cb9ec0-8b7c-884e-9612-6dab8e3d1ee1"]
}, Closed]],
Cell[CellGroupData[{
Cell[125568, 2917, 237, 5, 35, "Subsubsection",ExpressionUUID->"f542bedb-b1dc-d846-abea-8de4b43ecce8"],
Cell[125808, 2924, 1006, 19, 99, "Text",ExpressionUUID->"03d6dfdc-b9be-6445-bb5a-e71eba537585"],
Cell[126817, 2945, 11529, 232, 555, "Code",ExpressionUUID->"dd287e2d-df6c-e04c-9b11-5ec12a06b989"]
}, Closed]],
Cell[CellGroupData[{
Cell[138383, 3182, 186, 3, 35, "Subsubsection",ExpressionUUID->"92134cd2-2f43-0c4a-af8c-30bbba498ec5"],
Cell[138572, 3187, 963, 19, 55, "Text",ExpressionUUID->"f137570e-d47a-2c44-a274-a6528a263007"],
Cell[139538, 3208, 13347, 242, 889, "Code",ExpressionUUID->"c86370e7-d773-cb4f-9ae1-37bffb66e839"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[152934, 3456, 213, 3, 37, "Subsection",ExpressionUUID->"3e56086d-30b9-5e4b-a28b-9c5339d83dd7"],
Cell[CellGroupData[{
Cell[153172, 3463, 196, 3, 43, "Subsubsection",ExpressionUUID->"b64e6f34-d375-d842-b18e-6cb5eec8d257"],
Cell[153371, 3468, 820, 22, 55, "Text",ExpressionUUID->"2c8746ff-5f12-6e48-88cf-eae8d512288e"],
Cell[154194, 3492, 2006, 48, 222, "Code",ExpressionUUID->"d2c40a65-f07d-f646-818f-bf05b9f88700"]
}, Closed]],
Cell[CellGroupData[{
Cell[156237, 3545, 270, 6, 35, "Subsubsection",ExpressionUUID->"0b9fa851-726a-3047-9cd6-76cc7b4556ea"],
Cell[156510, 3553, 966, 25, 77, "Text",ExpressionUUID->"70d74289-4152-0842-a14c-8d8f0daf186e"],
Cell[157479, 3580, 3815, 88, 204, "Code",ExpressionUUID->"e83d454c-82cc-2541-ae5a-b065d3b8b8d1"]
}, Closed]],
Cell[CellGroupData[{
Cell[161331, 3673, 241, 5, 35, "Subsubsection",ExpressionUUID->"fc0862dd-6fc7-6147-a4a9-689d21e64d15"],
Cell[161575, 3680, 761, 15, 99, "Text",ExpressionUUID->"4fcfca8d-27a1-9e4d-b624-826cdf8cd86a"],
Cell[162339, 3697, 3719, 88, 358, "Code",ExpressionUUID->"3263dc12-6577-5d4d-b1d3-45a928cd124b"]
}, Closed]],
Cell[CellGroupData[{
Cell[166095, 3790, 368, 7, 35, "Subsubsection",ExpressionUUID->"bb4ec132-4b45-1945-9bde-1e6091118308"],
Cell[166466, 3799, 735, 18, 77, "Text",ExpressionUUID->"f5d0940e-8eef-ca47-b4ff-76865a96e8ab"],
Cell[167204, 3819, 1543, 35, 222, "Code",ExpressionUUID->"1af398ec-d2b7-ca4a-b869-593a7d4b05cc"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[168796, 3860, 172, 3, 37, "Subsection",ExpressionUUID->"4543ab2c-5a11-de48-af57-666bb448327f"],
Cell[CellGroupData[{
Cell[168993, 3867, 235, 5, 43, "Subsubsection",ExpressionUUID->"3e7b586e-ebfc-3a4f-95b6-1eafd284eb25"],
Cell[169231, 3874, 534, 13, 55, "Text",ExpressionUUID->"ecc7e06d-1f4a-ab44-ad27-764620d78be1"],
Cell[169768, 3889, 1386, 33, 186, "Code",ExpressionUUID->"200bbf76-e3c2-3748-9a6b-3a8c445e1c0c"]
}, Closed]],
Cell[CellGroupData[{
Cell[171191, 3927, 312, 7, 35, "Subsubsection",ExpressionUUID->"a4fa8cf0-6d9b-764e-8f51-775a5b0db04a"],
Cell[171506, 3936, 668, 15, 55, "Text",ExpressionUUID->"e68b2235-60b0-b742-8437-9b57c7d989d9"],
Cell[172177, 3953, 2577, 60, 186, "Code",ExpressionUUID->"20147ecc-f273-9d4d-9acb-27b711396163"]
}, Closed]],
Cell[CellGroupData[{
Cell[174791, 4018, 251, 4, 35, "Subsubsection",ExpressionUUID->"1f4fa676-6d1c-6d4b-97e6-e716c9f91846"],
Cell[175045, 4024, 520, 13, 55, "Text",ExpressionUUID->"94e194a1-9367-0345-ae86-66324279ef41"],
Cell[175568, 4039, 1679, 38, 204, "Code",ExpressionUUID->"13f47cf3-fda1-b84f-bf55-074a97fb4af2"]
}, Closed]],
Cell[CellGroupData[{
Cell[177284, 4082, 230, 5, 35, "Subsubsection",ExpressionUUID->"591425dd-e2ba-834a-8610-86874bd718d5"],
Cell[177517, 4089, 456, 11, 55, "Text",ExpressionUUID->"87c44417-3eb0-7e42-8a1b-9f050bf92908"],
Cell[177976, 4102, 1913, 44, 257, "Code",ExpressionUUID->"60b32c73-377a-1948-a82b-91c5078a0b2d"]
}, Closed]],
Cell[CellGroupData[{
Cell[179926, 4151, 376, 11, 35, "Subsubsection",ExpressionUUID->"6294bb0e-40d9-b345-ae0c-73ec979e1bf5"],
Cell[180305, 4164, 323, 10, 55, "Text",ExpressionUUID->"61517226-3cbc-094e-8a47-549af9a356aa"],
Cell[180631, 4176, 2430, 62, 204, "Code",ExpressionUUID->"ae6b1810-017c-7948-bfa7-51ea60d44fed"]
}, Closed]],
Cell[CellGroupData[{
Cell[183098, 4243, 181, 3, 35, "Subsubsection",ExpressionUUID->"a24c447b-0c87-ab49-9792-40c9f36b0e83"],
Cell[183282, 4248, 532, 12, 77, "Text",ExpressionUUID->"e03ee145-41cd-2c45-9f41-764a09a3376a"],
Cell[183817, 4262, 6008, 126, 485, "Code",ExpressionUUID->"7bfebbff-b270-d949-aa88-ffc6a0bcecc0"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[189886, 4395, 207, 4, 52, "Section",ExpressionUUID->"639deb0b-24de-5f4c-a191-602cede0fb86"],
Cell[CellGroupData[{
Cell[190118, 4403, 550, 17, 54, "Subsection",ExpressionUUID->"fdd38d3c-9346-0d4c-bf4b-80fc8442945f"],
Cell[CellGroupData[{
Cell[190693, 4424, 3434, 90, 292, "Input",ExpressionUUID->"90a99a70-56b9-f14d-922a-ce8b3d7ec403"],
Cell[CellGroupData[{
Cell[194152, 4518, 461, 7, 22, "Print",ExpressionUUID->"565f718d-8ac9-8645-9df1-c47e33a47b3f"],
Cell[194616, 4527, 10067, 219, 181, "Print",ExpressionUUID->"99800a67-7c0a-d148-a693-51e0d187a170"],
Cell[204686, 4748, 461, 7, 22, "Print",ExpressionUUID->"1e16b964-15a7-364f-a253-852e1ee89dfa"],
Cell[205150, 4757, 417, 7, 22, "Print",ExpressionUUID->"81460337-cf44-c544-9386-20e24814b55f"],
Cell[205570, 4766, 495, 8, 22, "Print",ExpressionUUID->"d2469350-b464-054e-a0a0-8984c20e8203"],
Cell[206068, 4776, 511, 10, 22, "Print",ExpressionUUID->"9e2a102c-75b6-394e-a09b-193021d1e09f"],
Cell[206582, 4788, 601, 12, 22, "Print",ExpressionUUID->"8cc89596-1774-2a41-9d8f-d1e8bb4f9cb5"],
Cell[207186, 4802, 673, 13, 22, "Print",ExpressionUUID->"5fc44254-fcd4-7a4a-b354-96264531bb83"],
Cell[207862, 4817, 419, 7, 22, "Print",ExpressionUUID->"a8ab23ce-e77f-4c4d-bc64-d47e915d4602"],
Cell[208284, 4826, 7932, 172, 138, "Print",ExpressionUUID->"ecf7d2c7-d98f-454d-9886-fcd24b58d5b1"],
Cell[216219, 5000, 824, 19, 22, "Print",ExpressionUUID->"ca26a793-39f7-2947-a76a-417ee305ab35"],
Cell[217046, 5021, 4438, 107, 71, "Print",ExpressionUUID->"94c64820-6b00-2c41-8b47-70a92ea008b2"],
Cell[221487, 5130, 459, 7, 22, "Print",ExpressionUUID->"f88da1f6-62df-104c-9802-347c5d13dbac"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[221995, 5143, 358, 8, 61, "Input",ExpressionUUID->"ca2cdb13-4fa2-9f40-8d65-54eaa8d01093"],
Cell[222356, 5153, 20020, 578, 572, "Output",ExpressionUUID->"e14f1e37-1690-4b49-9aba-ca41c6ea1816"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[242425, 5737, 565, 17, 38, "Subsection",ExpressionUUID->"5d2062b7-d76a-504b-87ee-bf2311e77b1b"],
Cell[CellGroupData[{
Cell[243015, 5758, 2211, 51, 213, "Input",ExpressionUUID->"61d13db6-166a-6a4d-aaa4-86567706fcc9"],
Cell[CellGroupData[{
Cell[245251, 5813, 417, 7, 22, "Print",ExpressionUUID->"622307a8-909c-964e-9114-0b8efce94868"],
Cell[245671, 5822, 10810, 243, 416, "Print",ExpressionUUID->"56f4242b-41b0-fd4d-acc7-9403d2ba2681"],
Cell[256484, 6067, 415, 7, 22, "Print",ExpressionUUID->"c5cc9b58-06c5-3c4b-8a2b-61a126d52e20"],
Cell[256902, 6076, 373, 7, 22, "Print",ExpressionUUID->"ab62f00f-a273-a44d-98ab-33e95c1b2a9b"],
Cell[257278, 6085, 451, 8, 22, "Print",ExpressionUUID->"49d57429-3280-f743-872e-a2f144e7b929"],
Cell[257732, 6095, 467, 10, 22, "Print",ExpressionUUID->"a433e73f-ca75-d94e-bf28-67e602825cee"],
Cell[258202, 6107, 546, 12, 22, "Print",ExpressionUUID->"ffad732c-2f24-014b-a9c8-66352bcda497"],
Cell[258751, 6121, 627, 13, 22, "Print",ExpressionUUID->"b8447a53-4ea7-5c42-941b-fa6afeaec332"],
Cell[259381, 6136, 373, 7, 22, "Print",ExpressionUUID->"f836896d-f0bb-954f-9ce2-086585de6ba5"],
Cell[259757, 6145, 1405, 35, 111, "Print",ExpressionUUID->"7d2b695c-b43d-1741-9042-a69679727bdb"],
Cell[261165, 6182, 2584, 67, 22, "Print",ExpressionUUID->"19dbf68f-9ffc-f64c-96be-e6fde50bb860"],
Cell[263752, 6251, 11585, 295, 160, "Print",ExpressionUUID->"2109adbf-c396-a249-9eac-4ff3d34b6b63"],
Cell[275340, 6548, 417, 7, 22, "Print",ExpressionUUID->"fccfcb49-2de0-c940-944a-6ac800bc1d12"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[275818, 6562, 593, 18, 38, "Subsection",ExpressionUUID->"4f50163e-79ec-c04c-87ac-7071bf26c509"],
Cell[CellGroupData[{
Cell[276436, 6584, 3115, 84, 250, "Input",ExpressionUUID->"573ab361-c980-674b-9d2f-9f4b92f6ee79"],
Cell[CellGroupData[{
Cell[279576, 6672, 462, 7, 22, "Print",ExpressionUUID->"b1cfa451-77c2-b241-906b-82f6bcfaa855"],
Cell[280041, 6681, 12179, 262, 329, "Print",ExpressionUUID->"c6261b6b-180b-3c42-a940-61b926ad5eb9"],
Cell[292223, 6945, 460, 7, 22, "Print",ExpressionUUID->"e2be4b7a-2beb-a347-8244-7e0261bbd309"],
Cell[292686, 6954, 420, 7, 22, "Print",ExpressionUUID->"6408be15-01f5-954d-a04d-13d1ad89a58d"],
Cell[293109, 6963, 498, 8, 22, "Print",ExpressionUUID->"679b33c7-420e-7b45-9e77-d08affacd73a"],
Cell[293610, 6973, 512, 10, 22, "Print",ExpressionUUID->"66664178-acce-5745-9120-f1827211fab3"],
Cell[294125, 6985, 619, 12, 22, "Print",ExpressionUUID->"0c339e2e-a0de-f743-a403-c1058c1fcbba"],
Cell[294747, 6999, 674, 13, 22, "Print",ExpressionUUID->"dd6e5df3-7185-3040-b87c-63f8064236cc"],
Cell[295424, 7014, 420, 7, 22, "Print",ExpressionUUID->"a101c511-18ac-1b41-aaa6-48a15e067069"],
Cell[295847, 7023, 10188, 224, 241, "Print",ExpressionUUID->"43520330-5dd1-1c40-ad70-cd6a7da04380"],
Cell[306038, 7249, 759, 18, 22, "Print",ExpressionUUID->"1ae42eb0-b79c-6a48-9890-da5ab8621639"],
Cell[306800, 7269, 5677, 137, 71, "Print",ExpressionUUID->"85b01c46-6642-5e4d-9d9a-c30d40ad38dc"],
Cell[312480, 7408, 460, 7, 22, "Print",ExpressionUUID->"fbae1ac5-2a36-f445-b7a7-73d0a8a5c5d7"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[312989, 7421, 665, 15, 61, "Input",ExpressionUUID->"8a413ead-a0a6-0844-8423-41064dd65c2c"],
Cell[313657, 7438, 38259, 831, 527, "Output",ExpressionUUID->"0f47f5f6-e585-1a4a-9b05-e388872bfa73"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


